On orthogonal symmetric chain decompositions

The $n$-cube is the poset obtained by ordering all subsets of $\{1,\ldots,n\}$ by inclusion, and it can be partitioned into $\binom{n}{\lfloor n/2\rfloor}$ chains, which is the minimum possible number. Two such decompositions of the $n$-cube are called orthogonal if any two chains of the decompositions share at most a single element. Shearer and Kleitman conjectured in 1979 that the $n$-cube has $\lfloor n/2\rfloor+1$ pairwise orthogonal decompositions into the minimum number of chains, and they constructed two such decompositions. Spink recently improved this by showing that the $n$-cube has three pairwise orthogonal chain decompositions for $n\geq 24$. In this paper, we construct four pairwise orthogonal chain decompositions of the $n$-cube for $n\geq 60$. We also construct five pairwise edge-disjoint chain decompositions of the $n$-cube for $n\geq 90$, where edge-disjointness is a slightly weaker notion than orthogonality.

==> anc/Q10_5_edge.txt <==
[[['0000000000', '1000000000', '1100000000', '1110000000', '1111000000', '1111100000', '1111110000', '1111111000', '1111111100', '1111111110', '1111111111'], ['0100000000', '0110000000', '0111000000', '0111100000', '0111110000', '0111111000', '0111111100', '0111111110', '0111111111'], ['0010000000', '0011000000', '0011100000', '0011110000', '0011111000', '0011111100', '0011111110', '0011111111', '1011111111'], ['0001000000', '0001100000', '0001110000', '0001111000', '0001111100', '0001111110', '0001111111', '1001111111', '1101111111'], ['0000100000', '0000110000', '0000111000', '0000111100', '0000111110', '0000111111', '1000111111', '1100111111', '1110111111'], ['0000010000', '0000011000', '0000011100', '0000011110', '0000011111', '1000011111', '1100011111', '1110011111', '1111011111'], ['0000001000', '0000001100', '0000001110', '0000001111', '1000001111', '1100001111', '1110001111', '1111001111', '1111101111'], ['0000000100', '0000000110', '0000000111', '1000000111', '1100000111', '1110000111', '1111000111', '1111100111', '1111110111'], ['0000000010', '0000000011', '1000000011', '1100000011', '1110000011', '1111000011', '1111100011', '1111110011', '1111111011'], ['0000000001', '1000000001', '1100000001', '1110000001', '1111000001', '1111100001', '1111110001', '1111111001', '1111111101'], ['1000010000', '1100010000', '1110010000', '1111010000', '1111011000', '1111011100', '1111011110'], ['0100001000', '0110001000', '0111001000', '0111101000', '0111101100', '0111101110', '0111101111'], ['0010000100', '0011000100', '0011100100', '0011110100', '0011110110', '0011110111', '1011110111'], ['0001000010', '0001100010', '0001110010', '0001111010', '0001111011', '1001111011', '1101111011'], ['0000100001', '0000110001', '0000111001', '0000111101', '1000111101', '1100111101', '1110111101'], ['1000011000', '1000011100', '1000011110', '1100011110', '1110011110'], ['0100001100', '0100001110', '0100001111', '0110001111', '0111001111'], ['0010000110', '0010000111', '1010000111', '1011000111', '1011100111'], ['0001000011', '1001000011', '1101000011', '1101100011', '1101110011'], ['1000100001', '1100100001', '1110100001', '1110110001', '1110111001'], ['1000001000', '1100001000', '1110001000', '1111001000', '1111101000', '1111101100', '1111101110'], ['0100000100', '0110000100', '0111000100', '0111100100', '0111110100', '0111110110', '0111110111'], ['0010000010', '0011000010', '0011100010', '0011110010', '0011111010', '0011111011', '1011111011'], ['0001000001', '0001100001', '0001110001', '0001111001', '0001111101', '1001111101', '1101111101'], ['1000100000', '1000110000', '1000111000', '1000111100', '1000111110', '1100111110', '1110111110'], ['0100010000', '0100011000', '0100011100', '0100011110', '0100011111', '0110011111', '0111011111'], ['0010001000', '0010001100', '0010001110', '0010001111', '1010001111', '1011001111', '1011101111'], ['0001000100', '0001000110', '0001000111', '1001000111', '1101000111', '1101100111', '1101110111'], ['0000100010', '0000100011', '1000100011', '1100100011', '1110100011', '1110110011', '1110111011'], ['0000010001', '1000010001', '1100010001', '1110010001', '1111010001', '1111011001', '1111011101'], ['1000000100', '1100000100', '1110000100', '1111000100', '1111100100', '1111110100', '1111110110'], ['0100000010', '0110000010', '0111000010', '0111100010', '0111110010', '0111111010', '0111111011'], ['0010000001', '0011000001', '0011100001', '0011110001', '0011111001', '0011111101', '1011111101'], ['1001000000', '1001100000', '1001110000', '1001111000', '1001111100', '1001111110', '1101111110'], ['0100100000', '0100110000', '0100111000', '0100111100', '0100111110', '0100111111', '0110111111'], ['0010010000', '0010011000', '0010011100', '0010011110', '0010011111', '1010011111', '1011011111'], ['0001001000', '0001001100', '0001001110', '0001001111', '1001001111', '1101001111', '1101101111'], ['0000100100', '0000100110', '0000100111', '1000100111', '1100100111', '1110100111', '1110110111'], ['0000010010', '0000010011', '1000010011', '1100010011', '1110010011', '1111010011', '1111011011'], ['0000001001', '1000001001', '1100001001', '1110001001', '1111001001', '1111101001', '1111101101'], ['1000000010', '1100000010', '1110000010', '1111000010', '1111100010', '1111110010', '1111111010'], ['0100000001', '0110000001', '0111000001', '0111100001', '0111110001', '0111111001', '0111111101'], ['1010000000', '1011000000', '1011100000', '1011110000', '1011111000', '1011111100', '1011111110'], ['0101000000', '0101100000', '0101110000', '0101111000', '0101111100', '0101111110', '0101111111'], ['0010100000', '0010110000', '0010111000', '0010111100', '0010111110', '0010111111', '1010111111'], ['0001010000', '0001011000', '0001011100', '0001011110', '0001011111', '1001011111', '1101011111'], ['0000101000', '0000101100', '0000101110', '0000101111', '1000101111', '1100101111', '1110101111'], ['0000010100', '0000010110', '0000010111', '1000010111', '1100010111', '1110010111', '1111010111'], ['0000001010', '0000001011', '1000001011', '1100001011', '1110001011', '1111001011', '1111101011'], ['0000000101', '1000000101', '1100000101', '1110000101', '1111000101', '1111100101', '1111110101'], ['1101000000', '1101100000', '1101110000', '1101111000', '1101111100'], ['0110100000', '0110110000', '0110111000', '0110111100', '0110111110'], ['0011010000', '0011011000', '0011011100', '0011011110', '0011011111'], ['0001101000', '0001101100', '0001101110', '0001101111', '1001101111'], ['0000110100', '0000110110', '0000110111', '1000110111', '1100110111'], ['0000011010', '0000011011', '1000011011', '1100011011', '1110011011'], ['0000001101', '1000001101', '1100001101', '1110001101', '1111001101'], ['1000000110', '1100000110', '1110000110', '1111000110', '1111100110'], ['0100000011', '0110000011', '0111000011', '0111100011', '0111110011'], ['1010000001', '1011000001', '1011100001', '1011110001', '1011111001'], ['1000001010', '1100001010', '1110001010', '1111001010', '1111101010'], ['0100000101', '0110000101', '0111000101', '0111100101', '0111110101'], ['1010000010', '1011000010', '1011100010', '1011110010', '1011111010'], ['0101000001', '0101100001', '0101110001', '0101111001', '0101111101'], ['1010100000', '1010110000', '1010111000', '1010111100', '1010111110'], ['0101010000', '0101011000', '0101011100', '0101011110', '0101011111'], ['0010101000', '0010101100', '0010101110', '0010101111', '1010101111'], ['0001010100', '0001010110', '0001010111', '1001010111', '1101010111'], ['0000101010', '0000101011', '1000101011', '1100101011', '1110101011'], ['0000010101', '1000010101', '1100010101', '1110010101', '1111010101'], ['1100100000', '1110100000', '1110110000', '1110111000', '1110111100'], ['0110010000', '0111010000', '0111011000', '0111011100', '0111011110'], ['0011001000', '0011101000', '0011101100', '0011101110', '0011101111'], ['0001100100', '0001110100', '0001110110', '0001110111', '1001110111'], ['0000110010', '0000111010', '0000111011', '1000111011', '1100111011'], ['0000011001', '0000011101', '1000011101', '1100011101', '1110011101'], ['1000001100', '1000001110', '1100001110', '1110001110', '1111001110'], ['0100000110', '0100000111', '0110000111', '0111000111', '0111100111'], ['0010000011', '1010000011', '1011000011', '1011100011', '1011110011'], ['1001000001', '1101000001', '1101100001', '1101110001', '1101111001'], ['1000010010', '1100010010', '1110010010', '1111010010', '1111011010'], ['0100001001', '0110001001', '0111001001', '0111101001', '0111101101'], ['1010000100', '1011000100', '1011100100', '1011110100', '1011110110'], ['0101000010', '0101100010', '0101110010', '0101111010', '0101111011'], ['0010100001', '0010110001', '0010111001', '0010111101', '1010111101'], ['1001010000', '1001011000', '1001011100', '1001011110', '1101011110'], ['0100101000', '0100101100', '0100101110', '0100101111', '0110101111'], ['0010010100', '0010010110', '0010010111', '1010010111', '1011010111'], ['0001001010', '0001001011', '1001001011', '1101001011', '1101101011'], ['0000100101', '1000100101', '1100100101', '1110100101', '1110110101'], ['1000010100', '1100010100', '1110010100', '1111010100', '1111010110'], ['0100001010', '0110001010', '0111001010', '0111101010', '0111101011'], ['0010000101', '0011000101', '0011100101', '0011110101', '1011110101'], ['1001000010', '1001100010', '1001110010', '1001111010', '1101111010'], ['0100100001', '0100110001', '0100111001', '0100111101', '0110111101'], ['1010010000', '1010011000', '1010011100', '1010011110', '1011011110'], ['0101001000', '0101001100', '0101001110', '0101001111', '0101101111'], ['0010100100', '0010100110', '0010100111', '1010100111', '1010110111'], ['0001010010', '0001010011', '1001010011', '1101010011', '1101011011'], ['0000101001', '1000101001', '1100101001', '1110101001', '1110101101'], ['1000100010', '1100100010', '1110100010', '1110110010', '1110111010'], ['0100010001', '0110010001', '0111010001', '0111011001', '0111011101'], ['1010001000', '1011001000', '1011101000', '1011101100', '1011101110'], ['0101000100', '0101100100', '0101110100', '0101110110', '0101110111'], ['0010100010', '0010110010', '0010111010', '0010111011', '1010111011'], ['0001010001', '0001011001', '0001011101', '1001011101', '1101011101'], ['1000101000', '1000101100', '1000101110', '1100101110', '1110101110'], ['0100010100', '0100010110', '0100010111', '0110010111', '0111010111'], ['0010001010', '0010001011', '1010001011', '1011001011', '1011101011'], ['0001000101', '1001000101', '1101000101', '1101100101', '1101110101'], ['1000100100', '1100100100', '1110100100', '1110110100', '1110110110'], ['0100010010', '0110010010', '0111010010', '0111011010', '0111011011'], ['0010001001', '0011001001', '0011101001', '0011101101', '1011101101'], ['1001000100', '1001100100', '1001110100', '1001110110', '1101110110'], ['0100100010', '0100110010', '0100111010', '0100111011', '0110111011'], ['0010010001', '0010011001', '0010011101', '1010011101', '1011011101'], ['1001001000', '1001001100', '1001001110', '1101001110', '1101101110'], ['0100100100', '0100100110', '0100100111', '0110100111', '0110110111'], ['0010010010', '0010010011', '1010010011', '1011010011', '1011011011'], ['0001001001', '1001001001', '1101001001', '1101101001', '1101101101'], ['1001010010', '1101010010', '1101011010'], ['0100101001', '0110101001', '0110101101'], ['1010010100', '1011010100', '1011010110'], ['0101001010', '0101101010', '0101101011'], ['0010100101', '0010110101', '1010110101'], ['1001011010'], ['0100101101'], ['1010010110'], ['0101001011'], ['1010100101'], ['1001001010', '1101001010', '1101101010'], ['0100100101', '0110100101', '0110110101'], ['1010010010', '1011010010', '1011011010'], ['0101001001', '0101101001', '0101101101'], ['1010100100', '1010110100', '1010110110'], ['0101010010', '0101011010', '0101011011'], ['0010101001', '0010101101', '1010101101'], ['1001010100', '1001010110', '1101010110'], ['0100101010', '0100101011', '0110101011'], ['0010010101', '1010010101', '1011010101'], ['1101001000', '1101101000', '1101101100'], ['0110100100', '0110110100', '0110110110'], ['0011010010', '0011011010', '0011011011'], ['0001101001', '0001101101', '1001101101'], ['1000110100', '1000110110', '1100110110'], ['0100011010', '0100011011', '0110011011'], ['0010001101', '1010001101', '1011001101'], ['1001000110', '1101000110', '1101100110'], ['0100100011', '0110100011', '0110110011'], ['1010010001', '1011010001', '1011011001'], ['1100101000', '1110101000', '1110101100'], ['0110010100', '0111010100', '0111010110'], ['0011001010', '0011101010', '0011101011'], ['0001100101', '0001110101', '1001110101'], ['1000110010', '1000111010', '1100111010'], ['0100011001', '0100011101', '0110011101'], ['1010001100', '1010001110', '1011001110'], ['0101000110', '0101000111', '0101100111'], ['0010100011', '1010100011', '1010110011'], ['1001010001', '1101010001', '1101011001'], ['1100011000', '1110011000', '1110011100'], ['0110001100', '0111001100', '0111001110'], ['0011000110', '0011100110', '0011100111'], ['0001100011', '0001110011', '1001110011'], ['1000110001', '1000111001', '1100111001'], ['1100011100'], ['0110001110'], ['0011000111'], ['1001100011'], ['1100110001'], ['1000101010', '1100101010', '1110101010'], ['0100010101', '0110010101', '0111010101'], ['1010001010', '1011001010', '1011101010'], ['0101000101', '0101100101', '0101110101'], ['1010100010', '1010110010', '1010111010'], ['0101010001', '0101011001', '0101011101'], ['1010101000', '1010101100', '1010101110'], ['0101010100', '0101010110', '0101010111'], ['0010101010', '0010101011', '1010101011'], ['0001010101', '1001010101', '1101010101'], ['1101000100', '1101100100', '1101110100'], ['0110100010', '0110110010', '0110111010'], ['0011010001', '0011011001', '0011011101'], ['1001101000', '1001101100', '1001101110'], ['0100110100', '0100110110', '0100110111'], ['0010011010', '0010011011', '1010011011'], ['0001001101', '1001001101', '1101001101'], ['1000100110', '1100100110', '1110100110'], ['0100010011', '0110010011', '0111010011'], ['1010001001', '1011001001', '1011101001'], ['1101010000', '1101011000', '1101011100'], ['0110101000', '0110101100', '0110101110'], ['0011010100', '0011010110', '0011010111'], ['0001101010', '0001101011', '1001101011'], ['0000110101', '1000110101', '1100110101'], ['1000011010', '1100011010', '1110011010'], ['0100001101', '0110001101', '0111001101'], ['1010000110', '1011000110', '1011100110'], ['0101000011', '0101100011', '0101110011'], ['1010100001', '1010110001', '1010111001'], ['1100001100', '1110001100', '1111001100'], ['0110000110', '0111000110', '0111100110'], ['0011000011', '0011100011', '0011110011'], ['1001100001', '1001110001', '1001111001'], ['1100110000', '1100111000', '1100111100'], ['0110011000', '0110011100', '0110011110'], ['0011001100', '0011001110', '0011001111'], ['0001100110', '0001100111', '1001100111'], ['0000110011', '1000110011', '1100110011'], ['1000011001', '1100011001', '1110011001'], ['1011010000', '1011011000', '1011011100'], ['0101101000', '0101101100', '0101101110'], ['0010110100', '0010110110', '0010110111'], ['0001011010', '0001011011', '1001011011'], ['0000101101', '1000101101', '1100101101'], ['1000010110', '1100010110', '1110010110'], ['0100001011', '0110001011', '0111001011'], ['1010000101', '1011000101', '1011100101'], ['1101000010', '1101100010', '1101110010'], ['0110100001', '0110110001', '0110111001'], ['1011001100'], ['0101100110'], ['0010110011'], ['1001011001'], ['1100101100'], ['0110010110'], ['0011001011'], ['1001100101'], ['1100110010'], ['0110011001'], ['1100110100'], ['0110011010'], ['0011001101'], ['1001100110'], ['0100110011'], ['1010011001'], ['1101001100'], ['0110100110'], ['0011010011'], ['1001101001'], ['1101010100'], ['0110101010'], ['0011010101'], ['1001101010'], ['0100110101'], ['1010011010'], ['0101001101'], ['1010100110'], ['0101010011'], ['1010101001'], ['1010101010'], ['0101010101']], [['0000000000', '0000000001', '0000000011', '0000000111', '0000001111', '0000011111', '0000111111', '0001111111', '0011111111', '0111111111', '1111111111'], ['1000000000', '1000000001', '1000000011', '1000000111', '1000001111', '1000011111', '1000111111', '1001111111', '1011111111'], ['0100000000', '1100000000', '1100000001', '1100000011', '1100000111', '1100001111', '1100011111', '1100111111', '1101111111'], ['0010000000', '0110000000', '1110000000', '1110000001', '1110000011', '1110000111', '1110001111', '1110011111', '1110111111'], ['0001000000', '0011000000', '0111000000', '1111000000', '1111000001', '1111000011', '1111000111', '1111001111', '1111011111'], ['0000100000', '0001100000', '0011100000', '0111100000', '1111100000', '1111100001', '1111100011', '1111100111', '1111101111'], ['0000010000', '0000110000', '0001110000', '0011110000', '0111110000', '1111110000', '1111110001', '1111110011', '1111110111'], ['0000001000', '0000011000', '0000111000', '0001111000', '0011111000', '0111111000', '1111111000', '1111111001', '1111111011'], ['0000000100', '0000001100', '0000011100', '0000111100', '0001111100', '0011111100', '0111111100', '1111111100', '1111111101'], ['0000000010', '0000000110', '0000001110', '0000011110', '0000111110', '0001111110', '0011111110', '0111111110', '1111111110'], ['0000100001', '0000100011', '0000100111', '0000101111', '0001101111', '0011101111', '0111101111'], ['1000010000', '1000010001', '1000010011', '1000010111', '1000110111', '1001110111', '1011110111'], ['0100001000', '1100001000', '1100001001', '1100001011', '1100011011', '1100111011', '1101111011'], ['0010000100', '0110000100', '1110000100', '1110000101', '1110001101', '1110011101', '1110111101'], ['0001000010', '0011000010', '0111000010', '1111000010', '1111000110', '1111001110', '1111011110'], ['0001100001', '0011100001', '0111100001', '0111100011', '0111100111'], ['1000110000', '1001110000', '1011110000', '1011110001', '1011110011'], ['0100011000', '0100111000', '0101111000', '1101111000', '1101111001'], ['0010001100', '0010011100', '0010111100', '0110111100', '1110111100'], ['0001000110', '0001001110', '0001011110', '0011011110', '0111011110'], ['0000010001', '0000010011', '0000010111', '0000110111', '0001110111', '0011110111', '0111110111'], ['1000001000', '1000001001', '1000001011', '1000011011', '1000111011', '1001111011', '1011111011'], ['0100000100', '1100000100', '1100000101', '1100001101', '1100011101', '1100111101', '1101111101'], ['0010000010', '0110000010', '1110000010', '1110000110', '1110001110', '1110011110', '1110111110'], ['0001000001', '0011000001', '0111000001', '0111000011', '0111000111', '0111001111', '0111011111'], ['1000100000', '1001100000', '1011100000', '1011100001', '1011100011', '1011100111', '1011101111'], ['0100010000', '0100110000', '0101110000', '1101110000', '1101110001', '1101110011', '1101110111'], ['0010001000', '0010011000', '0010111000', '0110111000', '1110111000', '1110111001', '1110111011'], ['0001000100', '0001001100', '0001011100', '0011011100', '0111011100', '1111011100', '1111011101'], ['0000100010', '0000100110', '0000101110', '0001101110', '0011101110', '0111101110', '1111101110'], ['0000001001', '0000001011', '0000011011', '0000111011', '0001111011', '0011111011', '0111111011'], ['1000000100', '1000000101', '1000001101', '1000011101', '1000111101', '1001111101', '1011111101'], ['0100000010', '1100000010', '1100000110', '1100001110', '1100011110', '1100111110', '1101111110'], ['0010000001', '0110000001', '0110000011', '0110000111', '0110001111', '0110011111', '0110111111'], ['1001000000', '1011000000', '1011000001', '1011000011', '1011000111', '1011001111', '1011011111'], ['0100100000', '0101100000', '1101100000', '1101100001', '1101100011', '1101100111', '1101101111'], ['0010010000', '0010110000', '0110110000', '1110110000', '1110110001', '1110110011', '1110110111'], ['0001001000', '0001011000', '0011011000', '0111011000', '1111011000', '1111011001', '1111011011'], ['0000100100', '0000101100', '0001101100', '0011101100', '0111101100', '1111101100', '1111101101'], ['0000010010', '0000010110', '0000110110', '0001110110', '0011110110', '0111110110', '1111110110'], ['0000000101', '0000001101', '0000011101', '0000111101', '0001111101', '0011111101', '0111111101'], ['1000000010', '1000000110', '1000001110', '1000011110', '1000111110', '1001111110', '1011111110'], ['0100000001', '0100000011', '0100000111', '0100001111', '0100011111', '0100111111', '0101111111'], ['1010000000', '1010000001', '1010000011', '1010000111', '1010001111', '1010011111', '1010111111'], ['0101000000', '1101000000', '1101000001', '1101000011', '1101000111', '1101001111', '1101011111'], ['0010100000', '0110100000', '1110100000', '1110100001', '1110100011', '1110100111', '1110101111'], ['0001010000', '0011010000', '0111010000', '1111010000', '1111010001', '1111010011', '1111010111'], ['0000101000', '0001101000', '0011101000', '0111101000', '1111101000', '1111101001', '1111101011'], ['0000010100', '0000110100', '0001110100', '0011110100', '0111110100', '1111110100', '1111110101'], ['0000001010', '0000011010', '0000111010', '0001111010', '0011111010', '0111111010', '1111111010'], ['0010000011', '0010000111', '0010001111', '0010011111', '0010111111'], ['1001000001', '1001000011', '1001000111', '1001001111', '1001011111'], ['1100100000', '1100100001', '1100100011', '1100100111', '1100101111'], ['0110010000', '1110010000', '1110010001', '1110010011', '1110010111'], ['0011001000', '0111001000', '1111001000', '1111001001', '1111001011'], ['0001100100', '0011100100', '0111100100', '1111100100', '1111100101'], ['0000110010', '0001110010', '0011110010', '0111110010', '1111110010'], ['0000011001', '0000111001', '0001111001', '0011111001', '0111111001'], ['1000001100', '1000011100', '1000111100', '1001111100', '1011111100'], ['0100000110', '0100001110', '0100011110', '0100111110', '0101111110'], ['0000010101', '0000110101', '0001110101', '0011110101', '0111110101'], ['1000001010', '1000011010', '1000111010', '1001111010', '1011111010'], ['0100000101', '0100001101', '0100011101', '0100111101', '0101111101'], ['1010000010', '1010000110', '1010001110', '1010011110', '1010111110'], ['0101000001', '0101000011', '0101000111', '0101001111', '0101011111'], ['1010100000', '1010100001', '1010100011', '1010100111', '1010101111'], ['0101010000', '1101010000', '1101010001', '1101010011', '1101010111'], ['0010101000', '0110101000', '1110101000', '1110101001', '1110101011'], ['0001010100', '0011010100', '0111010100', '1111010100', '1111010101'], ['0000101010', '0001101010', '0011101010', '0111101010', '1111101010'], ['0001000011', '0001000111', '0001001111', '0001011111', '0011011111'], ['1000100001', '1000100011', '1000100111', '1000101111', '1001101111'], ['1100010000', '1100010001', '1100010011', '1100010111', '1100110111'], ['0110001000', '1110001000', '1110001001', '1110001011', '1110011011'], ['0011000100', '0111000100', '1111000100', '1111000101', '1111001101'], ['0001100010', '0011100010', '0111100010', '1111100010', '1111100110'], ['0000110001', '0001110001', '0011110001', '0111110001', '0111110011'], ['1000011000', '1000111000', '1001111000', '1011111000', '1011111001'], ['0100001100', '0100011100', '0100111100', '0101111100', '1101111100'], ['0010000110', '0010001110', '0010011110', '0010111110', '0110111110'], ['0000100101', '0000101101', '0001101101', '0011101101', '0111101101'], ['1000010010', '1000010110', '1000110110', '1001110110', '1011110110'], ['0100001001', '0100001011', '0100011011', '0100111011', '0101111011'], ['1010000100', '1010000101', '1010001101', '1010011101', '1010111101'], ['0101000010', '1101000010', '1101000110', '1101001110', '1101011110'], ['0010100001', '0110100001', '0110100011', '0110100111', '0110101111'], ['1001010000', '1011010000', '1011010001', '1011010011', '1011010111'], ['0100101000', '0101101000', '1101101000', '1101101001', '1101101011'], ['0010010100', '0010110100', '0110110100', '1110110100', '1110110101'], ['0001001010', '0001011010', '0011011010', '0111011010', '1111011010'], ['0000101001', '0000101011', '0001101011', '0011101011', '0111101011'], ['1000010100', '1000010101', '1000110101', '1001110101', '1011110101'], ['0100001010', '1100001010', '1100011010', '1100111010', '1101111010'], ['0010000101', '0110000101', '0110001101', '0110011101', '0110111101'], ['1001000010', '1011000010', '1011000110', '1011001110', '1011011110'], ['0100100001', '0101100001', '0101100011', '0101100111', '0101101111'], ['1010010000', '1010110000', '1010110001', '1010110011', '1010110111'], ['0101001000', '0101011000', '1101011000', '1101011001', '1101011011'], ['0010100100', '0010101100', '0110101100', '1110101100', '1110101101'], ['0001010010', '0001010110', '0011010110', '0111010110', '1111010110'], ['0001000101', '0001001101', '0001011101', '0011011101', '0111011101'], ['1000100010', '1000100110', '1000101110', '1001101110', '1011101110'], ['0100010001', '0100010011', '0100010111', '0100110111', '0101110111'], ['1010001000', '1010001001', '1010001011', '1010011011', '1010111011'], ['0101000100', '1101000100', '1101000101', '1101001101', '1101011101'], ['0010100010', '0110100010', '1110100010', '1110100110', '1110101110'], ['0001010001', '0011010001', '0111010001', '0111010011', '0111010111'], ['1000101000', '1001101000', '1011101000', '1011101001', '1011101011'], ['0100010100', '0100110100', '0101110100', '1101110100', '1101110101'], ['0010001010', '0010011010', '0010111010', '0110111010', '1110111010'], ['0001001001', '0001001011', '0001011011', '0011011011', '0111011011'], ['1000100100', '1000100101', '1000101101', '1001101101', '1011101101'], ['0100010010', '1100010010', '1100010110', '1100110110', '1101110110'], ['0010001001', '0110001001', '0110001011', '0110011011', '0110111011'], ['1001000100', '1011000100', '1011000101', '1011001101', '1011011101'], ['0100100010', '0101100010', '1101100010', '1101100110', '1101101110'], ['0010010001', '0010110001', '0110110001', '0110110011', '0110110111'], ['1001001000', '1001011000', '1011011000', '1011011001', '1011011011'], ['0100100100', '0100101100', '0101101100', '1101101100', '1101101101'], ['0010010010', '0010010110', '0010110110', '0110110110', '1110110110'], ['0010100101', '0010101101', '0110101101'], ['1001010010', '1001010110', '1011010110'], ['0100101001', '0100101011', '0101101011'], ['1010010100', '1010010101', '1010110101'], ['0101001010', '1101001010', '1101011010'], ['0110100101'], ['1011010010'], ['0101101001'], ['1010110100'], ['0101011010'], ['0010010101', '0010110101', '0110110101'], ['1001001010', '1001011010', '1011011010'], ['0100100101', '0100101101', '0101101101'], ['1010010010', '1010010110', '1010110110'], ['0101001001', '0101001011', '0101011011'], ['1010100100', '1010100101', '1010101101'], ['0101010010', '1101010010', '1101010110'], ['0010101001', '0110101001', '0110101011'], ['1001010100', '1011010100', '1011010101'], ['0100101010', '0101101010', '1101101010'], ['0010010011', '0010010111', '0010110111'], ['1001001001', '1001001011', '1001011011'], ['1100100100', '1100100101', '1100101101'], ['0110010010', '1110010010', '1110010110'], ['0011001001', '0111001001', '0111001011'], ['1001100100', '1011100100', '1011100101'], ['0100110010', '0101110010', '1101110010'], ['0010011001', '0010111001', '0110111001'], ['1001001100', '1001011100', '1011011100'], ['0100100110', '0100101110', '0101101110'], ['0001010011', '0001010111', '0011010111'], ['1000101001', '1000101011', '1001101011'], ['1100010100', '1100010101', '1100110101'], ['0110001010', '1110001010', '1110011010'], ['0011000101', '0111000101', '0111001101'], ['1001100010', '1011100010', '1011100110'], ['0100110001', '0101110001', '0101110011'], ['1010011000', '1010111000', '1010111001'], ['0101001100', '0101011100', '1101011100'], ['0010100110', '0010101110', '0110101110'], ['0001100011', '0001100111', '0011100111'], ['1000110001', '1000110011', '1001110011'], ['1100011000', '1100011001', '1100111001'], ['0110001100', '1110001100', '1110011100'], ['0011000110', '0111000110', '0111001110'], ['0011100011'], ['1001110001'], ['1100111000'], ['0110011100'], ['0011001110'], ['0001010101', '0011010101', '0111010101'], ['1000101010', '1001101010', '1011101010'], ['0100010101', '0100110101', '0101110101'], ['1010001010', '1010011010', '1010111010'], ['0101000101', '0101001101', '0101011101'], ['1010100010', '1010100110', '1010101110'], ['0101010001', '0101010011', '0101010111'], ['1010101000', '1010101001', '1010101011'], ['0101010100', '1101010100', '1101010101'], ['0010101010', '0110101010', '1110101010'], ['0010001011', '0010011011', '0010111011'], ['1001000101', '1001001101', '1001011101'], ['1100100010', '1100100110', '1100101110'], ['0110010001', '0110010011', '0110010111'], ['1011001000', '1011001001', '1011001011'], ['0101100100', '1101100100', '1101100101'], ['0010110010', '0110110010', '1110110010'], ['0001011001', '0011011001', '0111011001'], ['1000101100', '1001101100', '1011101100'], ['0100010110', '0100110110', '0101110110'], ['0010100011', '0010100111', '0010101111'], ['1001010001', '1001010011', '1001010111'], ['1100101000', '1100101001', '1100101011'], ['0110010100', '1110010100', '1110010101'], ['0011001010', '0111001010', '1111001010'], ['0001100101', '0011100101', '0111100101'], ['1000110010', '1001110010', '1011110010'], ['0100011001', '0100111001', '0101111001'], ['1010001100', '1010011100', '1010111100'], ['0101000110', '0101001110', '0101011110'], ['0000110011', '0001110011', '0011110011'], ['1000011001', '1000111001', '1001111001'], ['1100001100', '1100011100', '1100111100'], ['0110000110', '0110001110', '0110011110'], ['0011000011', '0011000111', '0011001111'], ['1001100001', '1001100011', '1001100111'], ['1100110000', '1100110001', '1100110011'], ['0110011000', '1110011000', '1110011001'], ['0011001100', '0111001100', '1111001100'], ['0001100110', '0011100110', '0111100110'], ['0100100011', '0100100111', '0100101111'], ['1010010001', '1010010011', '1010010111'], ['1101001000', '1101001001', '1101001011'], ['0110100100', '1110100100', '1110100101'], ['0011010010', '0111010010', '1111010010'], ['0001101001', '0011101001', '0111101001'], ['1000110100', '1001110100', '1011110100'], ['0100011010', '0100111010', '0101111010'], ['0010001101', '0010011101', '0010111101'], ['1001000110', '1001001110', '1001011110'], ['0100110011'], ['1010011001'], ['1101001100'], ['0110100110'], ['0011010011'], ['1001101001'], ['1100110100'], ['0110011010'], ['0011001101'], ['1001100110'], ['0011001011'], ['1001100101'], ['1100110010'], ['0110011001'], ['1011001100'], ['0101100110'], ['0010110011'], ['1001011001'], ['1100101100'], ['0110010110'], ['0010101011'], ['1001010101'], ['1100101010'], ['0110010101'], ['1011001010'], ['0101100101'], ['1010110010'], ['0101011001'], ['1010101100'], ['0101010110'], ['0101010101'], ['1010101010']], [['0000000000', '0000010000', '0010010000', '1010010000', '1010010001', '1010011001', '1010011101', '1110011101', '1111011101', '1111011111', '1111111111'], ['0000001000', '0001001000', '0101001000', '1101001000', '1101001100', '1101001110', '1111001110', '1111101110', '1111101111'], ['0000000100', '0000100100', '0010100100', '0110100100', '0110100110', '0110100111', '0111100111', '0111110111', '1111110111'], ['0000000010', '0000010010', '0001010010', '0011010010', '0011010011', '1011010011', '1011110011', '1011111011', '1111111011'], ['0000000001', '0000001001', '0000101001', '0001101001', '1001101001', '1101101001', '1101111001', '1101111101', '1111111101'], ['1000000000', '1000000100', '1000010100', '1000110100', '1100110100', '1110110100', '1110111100', '1110111110', '1111111110'], ['0100000000', '0100000010', '0100001010', '0100011010', '0110011010', '0111011010', '0111011110', '0111011111', '0111111111'], ['0010000000', '0010000001', '0010000101', '0010001101', '0011001101', '0011101101', '0011101111', '1011101111', '1011111111'], ['0001000000', '1001000000', '1001000010', '1001000110', '1001100110', '1001110110', '1001110111', '1101110111', '1101111111'], ['0000100000', '0100100000', '0100100001', '0100100011', '0100110011', '0100111011', '1100111011', '1110111011', '1110111111'], ['0000010001', '0001010001', '1001010001', '1001011001', '1101011001', '1111011001', '1111111001'], ['1000001000', '1000101000', '1100101000', '1100101100', '1110101100', '1111101100', '1111111100'], ['0100000100', '0100010100', '0110010100', '0110010110', '0111010110', '0111110110', '0111111110'], ['0010000010', '0010001010', '0011001010', '0011001011', '0011101011', '0011111011', '0011111111'], ['0001000001', '0001000101', '0001100101', '1001100101', '1001110101', '1001111101', '1001111111'], ['1000100000', '1000100010', '1000110010', '1100110010', '1100111010', '1100111110', '1100111111'], ['0100010000', '0100010001', '0100011001', '0110011001', '0110011101', '0110011111', '1110011111'], ['0010001000', '1010001000', '1010001100', '1011001100', '1011001110', '1011001111', '1111001111'], ['0001000100', '0101000100', '0101000110', '0101100110', '0101100111', '1101100111', '1111100111'], ['0000100010', '0010100010', '0010100011', '0010110011', '1010110011', '1110110011', '1111110011'], ['0000100001', '0010100001', '1010100001', '1010101001', '1010101101', '1110101101', '1110111101'], ['1000010000', '1001010000', '1101010000', '1101010100', '1101010110', '1111010110', '1111011110'], ['0100001000', '0100101000', '0110101000', '0110101010', '0110101011', '0111101011', '0111101111'], ['0010000100', '0010010100', '0011010100', '0011010101', '1011010101', '1011110101', '1011110111'], ['0001000010', '0001001010', '0001101010', '1001101010', '1101101010', '1101111010', '1101111011'], ['0000100101', '0000110101', '0100110101', '0110110101', '0110111101'], ['1000010010', '1000011010', '1010011010', '1011011010', '1011011110'], ['0100001001', '0100001101', '0101001101', '0101101101', '0101101111'], ['1010000100', '1010000110', '1010100110', '1010110110', '1010110111'], ['0101000010', '0101000011', '0101010011', '0101011011', '1101011011'], ['0000000101', '0000000111', '0000100111', '0001100111', '0001110111', '0101110111', '0101111111'], ['1000000010', '1000000011', '1000010011', '1000110011', '1000111011', '1010111011', '1010111111'], ['0100000001', '1100000001', '1100001001', '1100011001', '1100011101', '1101011101', '1101011111'], ['1010000000', '1110000000', '1110000100', '1110001100', '1110001110', '1110101110', '1110101111'], ['0101000000', '0111000000', '0111000010', '0111000110', '0111000111', '0111010111', '1111010111'], ['0010100000', '0011100000', '0011100001', '0011100011', '1011100011', '1011101011', '1111101011'], ['0001010000', '0001110000', '1001110000', '1001110001', '1101110001', '1101110101', '1111110101'], ['0000101000', '0000111000', '0100111000', '1100111000', '1110111000', '1110111010', '1111111010'], ['0000010100', '0000011100', '0010011100', '0110011100', '0111011100', '0111011101', '0111111101'], ['0000001010', '0000001110', '0001001110', '0011001110', '0011101110', '1011101110', '1011111110'], ['0000000011', '0001000011', '0011000011', '0111000011', '0111001011', '0111011011', '1111011011'], ['1000000001', '1000100001', '1001100001', '1011100001', '1011100101', '1011101101', '1111101101'], ['1100000000', '1100010000', '1100110000', '1101110000', '1101110010', '1101110110', '1111110110'], ['0110000000', '0110001000', '0110011000', '0110111000', '0110111001', '0110111011', '0111111011'], ['0011000000', '0011000100', '0011001100', '0011011100', '1011011100', '1011011101', '1011111101'], ['0001100000', '0001100010', '0001100110', '0001101110', '0101101110', '1101101110', '1101111110'], ['0000110000', '0000110001', '0000110011', '0000110111', '0010110111', '0110110111', '0110111111'], ['0000011000', '1000011000', '1000011001', '1000011011', '1001011011', '1011011011', '1011011111'], ['0000001100', '0100001100', '1100001100', '1100001101', '1100101101', '1101101101', '1101101111'], ['0000000110', '0010000110', '0110000110', '1110000110', '1110010110', '1110110110', '1110110111'], ['0000010011', '0100010011', '1100010011', '1100110011', '1101110011'], ['1000001001', '1010001001', '1110001001', '1110011001', '1110111001'], ['1100000100', '1101000100', '1111000100', '1111001100', '1111011100'], ['0110000010', '0110100010', '0111100010', '0111100110', '0111101110'], ['0011000001', '0011010001', '0011110001', '0011110011', '0011110111'], ['1001100000', '1001101000', '1001111000', '1001111001', '1001111011'], ['0100110000', '0100110100', '0100111100', '1100111100', '1100111101'], ['0010011000', '0010011010', '0010011110', '0110011110', '1110011110'], ['0001001100', '0001001101', '0001001111', '0011001111', '0111001111'], ['0000100110', '1000100110', '1000100111', '1001100111', '1011100111'], ['0000001011', '0001001011', '0001101011', '0001101111', '0001111111'], ['1000000101', '1000100101', '1000110101', '1000110111', '1000111111'], ['1100000010', '1100010010', '1100011010', '1100011011', '1100011111'], ['0110000001', '0110001001', '0110001101', '1110001101', '1110001111'], ['1011000000', '1011000100', '1011000110', '1111000110', '1111000111'], ['0101100000', '0101100010', '0101100011', '0111100011', '1111100011'], ['0010110000', '0010110001', '1010110001', '1011110001', '1111110001'], ['0001011000', '1001011000', '1101011000', '1101111000', '1111111000'], ['0000101100', '0100101100', '0110101100', '0110111100', '0111111100'], ['0000010110', '0010010110', '0011010110', '0011011110', '0011111110'], ['0000100011', '0000101011', '0010101011', '0010111011', '0010111111'], ['1000010001', '1000010101', '1001010101', '1001011101', '1001011111'], ['1100001000', '1100001010', '1100101010', '1100101110', '1100101111'], ['0110000100', '0110000101', '0110010101', '0110010111', '1110010111'], ['0011000010', '1011000010', '1011001010', '1011001011', '1111001011'], ['0001100001', '0101100001', '0101100101', '1101100101', '1111100101'], ['1000110000', '1010110000', '1010110010', '1110110010', '1111110010'], ['0100011000', '0101011000', '0101011001', '0111011001', '0111111001'], ['0010001100', '0010101100', '1010101100', '1011101100', '1011111100'], ['0001000110', '0001010110', '0101010110', '0101110110', '0101111110'], ['0000001101', '0000001111', '0100001111', '0101001111', '1101001111'], ['1000000110', '1000000111', '1010000111', '1010100111', '1110100111'], ['0100000011', '1100000011', '1101000011', '1101010011', '1111010011'], ['1010000001', '1110000001', '1110100001', '1110101001', '1111101001'], ['1101000000', '1111000000', '1111010000', '1111010100', '1111110100'], ['0110100000', '0111100000', '0111101000', '0111101010', '0111111010'], ['0011010000', '0011110000', '0011110100', '0011110101', '0011111101'], ['0001101000', '0001111000', '0001111010', '1001111010', '1001111110'], ['0000110100', '0000111100', '0000111101', '0100111101', '0100111111'], ['0000011010', '0000011110', '1000011110', '1010011110', '1010011111'], ['0000010101', '0010010101', '0010010111', '0011010111', '1011010111'], ['1000001010', '1001001010', '1001001011', '1001101011', '1101101011'], ['0100000101', '0100100101', '1100100101', '1100110101', '1110110101'], ['1010000010', '1010010010', '1110010010', '1110011010', '1111011010'], ['0101000001', '0101001001', '0111001001', '0111001101', '0111101101'], ['1010100000', '1010100100', '1011100100', '1011100110', '1011110110'], ['0101010000', '0101010010', '0101110010', '0101110011', '0101111011'], ['0010101000', '0010101001', '0010111001', '1010111001', '1010111101'], ['0001010100', '1001010100', '1001011100', '1101011100', '1101011110'], ['0000101010', '0100101010', '0100101110', '0110101110', '0110101111'], ['0001001001', '0011001001', '1011001001', '1011001101', '1111001101'], ['1000100100', '1001100100', '1101100100', '1101100110', '1111100110'], ['0100010010', '0100110010', '0110110010', '0110110011', '0111110011'], ['0010001001', '0010011001', '0011011001', '1011011001', '1011111001'], ['1001000100', '1001001100', '1001101100', '1101101100', '1101111100'], ['0100100010', '0100100110', '0100110110', '0110110110', '0110111110'], ['0010010001', '0010010011', '0010011011', '0011011011', '0011011111'], ['1001001000', '1001001001', '1001001101', '1001101101', '1001101111'], ['0100100100', '1100100100', '1100100110', '1100110110', '1100110111'], ['0010010010', '0110010010', '0110010011', '0110011011', '1110011011'], ['0000011001', '0000011011', '0100011011', '0100011111', '0101011111'], ['1000001100', '1000001101', '1010001101', '1010001111', '1010101111'], ['0100000110', '1100000110', '1101000110', '1101000111', '1101010111'], ['0010000011', '0110000011', '0110100011', '1110100011', '1110101011'], ['1001000001', '1011000001', '1011010001', '1111010001', '1111010101'], ['1100100000', '1101100000', '1101101000', '1111101000', '1111101010'], ['0110010000', '0110110000', '0110110100', '0111110100', '0111110101'], ['0011001000', '0011011000', '0011011010', '0011111010', '1011111010'], ['0001100100', '0001101100', '0001101101', '0001111101', '0101111101'], ['0000110010', '0000110110', '1000110110', '1000111110', '1010111110'], ['0001000111', '0001010111', '0001011111'], ['1000100011', '1000101011', '1000101111'], ['1100010001', '1100010101', '1100010111'], ['1110001000', '1110001010', '1110001011'], ['0111000100', '0111000101', '1111000101'], ['0011100010', '1011100010', '1111100010'], ['0001110001', '0101110001', '0111110001'], ['1000111000', '1010111000', '1011111000'], ['0100011100', '0101011100', '0101111100'], ['0010001110', '0010101110', '0010111110'], ['0000101101', '0010101101', '0010111101'], ['1000010110', '1001010110', '1001011110'], ['0100001011', '0100101011', '0100101111'], ['1010000101', '1010010101', '1010010111'], ['1101000010', '1101001010', '1101001011'], ['0110100001', '0110100101', '1110100101'], ['1011010000', '1011010010', '1111010010'], ['0101101000', '0101101001', '0111101001'], ['0010110100', '1010110100', '1011110100'], ['0001011010', '0101011010', '0101111010'], ['0000010111', '0000011111', '0010011111'], ['1000001011', '1000001111', '1001001111'], ['1100000101', '1100000111', '1100100111'], ['1110000010', '1110000011', '1110010011'], ['0111000001', '1111000001', '1111001001'], ['1011100000', '1111100000', '1111100100'], ['0101110000', '0111110000', '0111110010'], ['0010111000', '0011111000', '0011111001'], ['0001011100', '0001111100', '1001111100'], ['0000101110', '0000111110', '0100111110'], ['0001011001', '0001111001', '0101111001'], ['1000101100', '1000111100', '1010111100'], ['0100010110', '0100011110', '0101011110'], ['0010001011', '0010001111', '0010101111'], ['1001000101', '1001000111', '1001010111'], ['1100100010', '1100100011', '1100101011'], ['0110010001', '1110010001', '1110010101'], ['1011001000', '1111001000', '1111001010'], ['0101100100', '0111100100', '0111100101'], ['0010110010', '0011110010', '1011110010'], ['0000111001', '0000111011', '0000111111'], ['1000011100', '1000011101', '1000011111'], ['0100001110', '1100001110', '1100001111'], ['0010000111', '0110000111', '1110000111'], ['1001000011', '1011000011', '1111000011'], ['1100100001', '1101100001', '1111100001'], ['1110010000', '1110110000', '1111110000'], ['0111001000', '0111011000', '0111111000'], ['0011100100', '0011101100', '0011111100'], ['0001110010', '0001110110', '0001111110'], ['0001010101', '0001110101', '0101110101'], ['1000101010', '1000111010', '1010111010'], ['0100010101', '0100011101', '0101011101'], ['1010001010', '1010001110', '1010101110'], ['0101000101', '0101000111', '0101010111'], ['1010100010', '1010100011', '1010101011'], ['0101010001', '1101010001', '1101010101'], ['1010101000', '1110101000', '1110101010'], ['0101010100', '0111010100', '0111010101'], ['0010101010', '0011101010', '1011101010'], ['1001010010', '1001011010', '1101011010'], ['0100101001', '0100101101', '0110101101'], ['1010010100', '1010010110', '1011010110'], ['0101001010', '0101001011', '0101101011'], ['0010100101', '1010100101', '1010110101'], ['1101010010'], ['0110101001'], ['1011010100'], ['0101101010'], ['0010110101'], ['0000011101', '0010011101', '0011011101'], ['1000001110', '1001001110', '1001101110'], ['0100000111', '0100100111', '0100110111'], ['1010000011', '1010010011', '1010011011'], ['1101000001', '1101001001', '1101001101'], ['1110100000', '1110100100', '1110100110'], ['0111010000', '0111010010', '0111010011'], ['0011101000', '0011101001', '1011101001'], ['0001110100', '1001110100', '1101110100'], ['0000111010', '0100111010', '0110111010'], ['0001010011', '0001011011', '0001111011'], ['1000101001', '1000101101', '1000111101'], ['1100010100', '1100010110', '1100011110'], ['0110001010', '0110001011', '0110001111'], ['0011000101', '1011000101', '1011000111'], ['1001100010', '1101100010', '1101100011'], ['0100110001', '0110110001', '1110110001'], ['1010011000', '1011011000', '1111011000'], ['0101001100', '0101101100', '0111101100'], ['0010100110', '0010110110', '0011110110'], ['1100011000', '1100011100', '1110011100'], ['0110001100', '0110001110', '0111001110'], ['0011000110', '0011000111', '0011100111'], ['0001100011', '1001100011', '1001110011'], ['1000110001', '1100110001', '1100111001'], ['1110011000'], ['0111001100'], ['0011100110'], ['0001110011'], ['1000111001'], ['0000101111'], ['1000010111'], ['1100001011'], ['1110000101'], ['1111000010'], ['0111100001'], ['1011110000'], ['0101111000'], ['0010111100'], ['0001011110'], ['0001011101'], ['1000101110'], ['0100010111'], ['1010001011'], ['1101000101'], ['1110100010'], ['0111010001'], ['1011101000'], ['0101110100'], ['0010111010'], ['0010100111'], ['1001010011'], ['1100101001'], ['1110010100'], ['0111001010'], ['0011100101'], ['1001110010'], ['0100111001'], ['1010011100'], ['0101001110'], ['0101010101'], ['1010101010']], [['0000000000', '0000100000', '0000100010', '0001100010', '0101100010', '0101100110', '0101101110', '0101101111', '1101101111', '1111101111', '1111111111'], ['0000010000', '0000010001', '0000110001', '0010110001', '0010110011', '0010110111', '1010110111', '1110110111', '1111110111'], ['0000001000', '1000001000', '1000011000', '1001011000', '1001011001', '1001011011', '1101011011', '1111011011', '1111111011'], ['0000000100', '0100000100', '0100001100', '0100101100', '1100101100', '1100101101', '1110101101', '1111101101', '1111111101'], ['0000000010', '0010000010', '0010000110', '0010010110', '0110010110', '1110010110', '1111010110', '1111110110', '1111111110'], ['0000000001', '0001000001', '0001000011', '0001001011', '0011001011', '0111001011', '0111101011', '0111111011', '0111111111'], ['1000000000', '1000100000', '1000100001', '1000100101', '1001100101', '1011100101', '1011110101', '1011111101', '1011111111'], ['0100000000', '0100010000', '1100010000', '1100010010', '1100110010', '1101110010', '1101111010', '1101111110', '1101111111'], ['0010000000', '0010001000', '0110001000', '0110001001', '0110011001', '0110111001', '0110111101', '0110111111', '1110111111'], ['0001000000', '0001000100', '0011000100', '1011000100', '1011001100', '1011011100', '1011011110', '1011011111', '1111011111'], ['0000000110', '0000100110', '0010100110', '0110100110', '0110101110', '1110101110', '1111101110'], ['0000000011', '0000010011', '0001010011', '0011010011', '0011010111', '0111010111', '0111110111'], ['1000000001', '1000001001', '1000101001', '1001101001', '1001101011', '1011101011', '1011111011'], ['1100000000', '1100000100', '1100010100', '1100110100', '1100110101', '1101110101', '1101111101'], ['0110000000', '0110000010', '0110001010', '0110011010', '1110011010', '1110111010', '1110111110'], ['0011000000', '0011000001', '0011000101', '0011001101', '0111001101', '0111011101', '0111011111'], ['0001100000', '1001100000', '1001100010', '1001100110', '1011100110', '1011101110', '1011101111'], ['0000110000', '0100110000', '0100110001', '0100110011', '0101110011', '0101110111', '1101110111'], ['0000011000', '0010011000', '1010011000', '1010011001', '1010111001', '1010111011', '1110111011'], ['0000001100', '0001001100', '0101001100', '1101001100', '1101011100', '1101011101', '1111011101'], ['0001000010', '0001010010', '0101010010', '0101010110', '0101011110', '1101011110', '1111011110'], ['0000100001', '0000101001', '0010101001', '0010101011', '0010101111', '0110101111', '0111101111'], ['1000010000', '1000010100', '1001010100', '1001010101', '1001010111', '1011010111', '1011110111'], ['0100001000', '0100001010', '0100101010', '1100101010', '1100101011', '1101101011', '1101111011'], ['0010000100', '0010000101', '0010010101', '0110010101', '1110010101', '1110110101', '1110111101'], ['1001000010', '1001001010', '1011001010', '1111001010', '1111011010'], ['0100100001', '0100100101', '0101100101', '0111100101', '0111101101'], ['1010010000', '1010010010', '1010110010', '1011110010', '1011110110'], ['0101001000', '0101001001', '0101011001', '0101111001', '0101111011'], ['0010100100', '1010100100', '1010101100', '1010111100', '1010111101'], ['1010000000', '1010001000', '1110001000', '1110011000', '1111011000', '1111111000', '1111111010'], ['0101000000', '0101000100', '0111000100', '0111001100', '0111101100', '0111111100', '0111111101'], ['0010100000', '0010100010', '0011100010', '0011100110', '0011110110', '0011111110', '1011111110'], ['0001010000', '0001010001', '0001110001', '0001110011', '0001111011', '0001111111', '0101111111'], ['0000101000', '1000101000', '1000111000', '1000111001', '1000111101', '1000111111', '1010111111'], ['0000010100', '0100010100', '0100011100', '1100011100', '1100011110', '1100011111', '1101011111'], ['0000001010', '0010001010', '0010001110', '0110001110', '0110001111', '1110001111', '1110101111'], ['0000000101', '0001000101', '0001000111', '0011000111', '1011000111', '1111000111', '1111010111'], ['1000000010', '1000100010', '1000100011', '1001100011', '1101100011', '1111100011', '1111101011'], ['0100000001', '0100010001', '1100010001', '1100110001', '1110110001', '1111110001', '1111110101'], ['0000100100', '1000100100', '1000110100', '1000111100', '1100111100', '1110111100', '1111111100'], ['0000010010', '0100010010', '0100011010', '0100011110', '0110011110', '0111011110', '0111111110'], ['0000001001', '0010001001', '0010001101', '0010001111', '0011001111', '0011101111', '0011111111'], ['1000000100', '1001000100', '1001000110', '1001000111', '1001100111', '1001110111', '1001111111'], ['0100000010', '0100100010', '0100100011', '1100100011', '1100110011', '1100111011', '1100111111'], ['0010000001', '0010010001', '1010010001', '1110010001', '1110011001', '1110011101', '1110011111'], ['1001000000', '1001001000', '1101001000', '1111001000', '1111001100', '1111001110', '1111001111'], ['0100100000', '0100100100', '0110100100', '0111100100', '0111100110', '0111100111', '1111100111'], ['0010010000', '0010010010', '0011010010', '0011110010', '0011110011', '1011110011', '1111110011'], ['0001001000', '0001001001', '0001101001', '0001111001', '1001111001', '1101111001', '1111111001'], ['0010001100', '0011001100', '0011101100', '1011101100', '1111101100'], ['0001000110', '0001100110', '0001110110', '0101110110', '0111110110'], ['0000100011', '0000110011', '0000111011', '0010111011', '0011111011'], ['1000010001', '1000011001', '1000011101', '1001011101', '1001111101'], ['1100001000', '1100001100', '1100001110', '1100101110', '1100111110'], ['0110000100', '0110000110', '0110000111', '0110010111', '0110011111'], ['0011000010', '0011000011', '1011000011', '1011001011', '1011001111'], ['0001100001', '1001100001', '1101100001', '1101100101', '1101100111'], ['1000110000', '1100110000', '1110110000', '1110110010', '1110110011'], ['0100011000', '0110011000', '0111011000', '0111011001', '1111011001'], ['1110000000', '1110010000', '1110010100', '1110110100', '1111110100'], ['0111000000', '0111001000', '0111001010', '0111011010', '0111111010'], ['0011100000', '0011100100', '0011100101', '0011101101', '0011111101'], ['0001110000', '0001110010', '1001110010', '1001110110', '1001111110'], ['0000111000', '0000111001', '0100111001', '0100111011', '0100111111'], ['0000011100', '1000011100', '1010011100', '1010011101', '1010011111'], ['0000001110', '0100001110', '0101001110', '1101001110', '1101001111'], ['0000000111', '0010000111', '0010100111', '0110100111', '1110100111'], ['1000000011', '1001000011', '1001010011', '1011010011', '1111010011'], ['1100000001', '1100100001', '1100101001', '1101101001', '1111101001'], ['1101000000', '1101000100', '1101010100', '1111010100', '1111011100'], ['0110100000', '0110100010', '0110101010', '0111101010', '0111101110'], ['0011010000', '0011010001', '0011010101', '0011110101', '0011110111'], ['0001101000', '1001101000', '1001101010', '1001111010', '1001111011'], ['0000110100', '0100110100', '0100110101', '0100111101', '1100111101'], ['0000011010', '0010011010', '1010011010', '1010011110', '1110011110'], ['0000001101', '0001001101', '0101001101', '0101001111', '0111001111'], ['1000000110', '1000100110', '1010100110', '1010100111', '1011100111'], ['0100000011', '0100010011', '0101010011', '1101010011', '1101110011'], ['1010000001', '1010001001', '1010101001', '1110101001', '1110111001'], ['0010110000', '1010110000', '1011110000', '1111110000', '1111110010'], ['0001011000', '0101011000', '0101111000', '0111111000', '0111111001'], ['0000101100', '0010101100', '0010111100', '0011111100', '1011111100'], ['0000010110', '0001010110', '0001011110', '0001111110', '0101111110'], ['0000001011', '0000101011', '0000101111', '0000111111', '0010111111'], ['1000000101', '1000010101', '1000010111', '1000011111', '1001011111'], ['1100000010', '1100001010', '1100001011', '1100001111', '1100101111'], ['0110000001', '0110000101', '1110000101', '1110000111', '1110010111'], ['1011000000', '1011000010', '1111000010', '1111000011', '1111001011'], ['0101100000', '0101100001', '0111100001', '1111100001', '1111100101'], ['0100101000', '1100101000', '1101101000', '1101101010', '1111101010'], ['0010010100', '0110010100', '0110110100', '0110110101', '0111110101'], ['0001001010', '0011001010', '0011011010', '1011011010', '1011111010'], ['0000100101', '0001100101', '0001101101', '0101101101', '0101111101'], ['1000010010', '1000110010', '1000110110', '1010110110', '1010111110'], ['0100001001', '0100011001', '0100011011', '0101011011', '0101011111'], ['1010000100', '1010001100', '1010001101', '1010101101', '1010101111'], ['0101000010', '0101000110', '1101000110', '1101010110', '1101010111'], ['0010100001', '0010100011', '0110100011', '0110101011', '1110101011'], ['1001010000', '1001010001', '1011010001', '1011010101', '1111010101'], ['0000110010', '0100110010', '0100110110', '1100110110', '1110110110'], ['0000011001', '0010011001', '0010011011', '0110011011', '0111011011'], ['1000001100', '1001001100', '1001001101', '1011001101', '1011101101'], ['0100000110', '0100100110', '1100100110', '1101100110', '1101110110'], ['0010000011', '0010010011', '0110010011', '0110110011', '0110111011'], ['1001000001', '1001001001', '1011001001', '1011011001', '1011011101'], ['1100100000', '1100100100', '1101100100', '1101101100', '1101101110'], ['0110010000', '0110010010', '0110110010', '0110110110', '0110110111'], ['0011001000', '0011001001', '0011011001', '0011011011', '1011011011'], ['0001100100', '1001100100', '1001101100', '1001101101', '1101101101'], ['1010100000', '1011100000', '1011100100', '1111100100', '1111100110'], ['0101010000', '0101110000', '0101110010', '0111110010', '0111110011'], ['0010101000', '0010111000', '0010111001', '0011111001', '1011111001'], ['0001010100', '0001011100', '1001011100', '1001111100', '1101111100'], ['0000101010', '0000101110', '0100101110', '0100111110', '0110111110'], ['0000010101', '0000010111', '0010010111', '0010011111', '0011011111'], ['1000001010', '1000001011', '1001001011', '1001001111', '1001101111'], ['0100000101', '1100000101', '1100100101', '1100100111', '1100110111'], ['1010000010', '1110000010', '1110010010', '1110010011', '1110011011'], ['0101000001', '0111000001', '0111001001', '1111001001', '1111001101'], ['1110100000', '1110101000', '1110111000'], ['0111010000', '0111010100', '0111011100'], ['0011101000', '0011101010', '0011101110'], ['0001110100', '0001110101', '0001110111'], ['0000111010', '1000111010', '1000111011'], ['0000011101', '0100011101', '1100011101'], ['1000001110', '1010001110', '1110001110'], ['0100000111', '0101000111', '0111000111'], ['1010000011', '1010100011', '1011100011'], ['1101000001', '1101010001', '1101110001'], ['1101000010', '1101010010', '1111010010'], ['0110100001', '0110101001', '0111101001'], ['1011010000', '1011010100', '1011110100'], ['0101101000', '0101101010', '0101111010'], ['0010110100', '0010110101', '0010111101'], ['0001011010', '1001011010', '1001011110'], ['0000101101', '0100101101', '0100101111'], ['1000010110', '1010010110', '1010010111'], ['0100001011', '0101001011', '1101001011'], ['1010000101', '1010100101', '1110100101'], ['1101100000', '1111100000', '1111101000'], ['0110110000', '0111110000', '0111110100'], ['0011011000', '0011111000', '0011111010'], ['0001101100', '0001111100', '0001111101'], ['0000110110', '0000111110', '1000111110'], ['0000011011', '0000011111', '0100011111'], ['1000001101', '1000001111', '1010001111'], ['1100000110', '1100000111', '1101000111'], ['0110000011', '1110000011', '1110100011'], ['1011000001', '1111000001', '1111010001'], ['1010000110', '1110000110', '1110100110'], ['0101000011', '0111000011', '0111010011'], ['1010100001', '1011100001', '1011101001'], ['1101010000', '1101110000', '1101110100'], ['0110101000', '0110111000', '0110111010'], ['0011010100', '0011011100', '0011011101'], ['0001101010', '0001101110', '1001101110'], ['0000110101', '0000110111', '0100110111'], ['1000011010', '1000011011', '1010011011'], ['0100001101', '1100001101', '1101001101'], ['1111000000', '1111000100', '1111000110'], ['0111100000', '0111100010', '0111100011'], ['0011110000', '0011110001', '1011110001'], ['0001111000', '1001111000', '1101111000'], ['0000111100', '0100111100', '0110111100'], ['0000011110', '0010011110', '0011011110'], ['0000001111', '0001001111', '0001101111'], ['1000000111', '1000100111', '1000110111'], ['1100000011', '1100010011', '1100011011'], ['1110000001', '1110001001', '1110001101'], ['1010001010', '1110001010', '1110101010'], ['0101000101', '0111000101', '0111010101'], ['1010100010', '1011100010', '1011101010'], ['0101010001', '0101110001', '0101110101'], ['1010101000', '1010111000', '1010111010'], ['0101010100', '0101011100', '0101011101'], ['0010101010', '0010101110', '1010101110'], ['0001010101', '0001010111', '0101010111'], ['1000101010', '1000101011', '1010101011'], ['0100010101', '1100010101', '1101010101'], ['0010100101', '0110100101', '0110101101'], ['1001010010', '1011010010', '1011010110'], ['0100101001', '0101101001', '0101101011'], ['1010010100', '1010110100', '1010110101'], ['0101001010', '0101011010', '1101011010'], ['0010101101'], ['1001010110'], ['0100101011'], ['1010010101'], ['1101001010'], ['1100100010', '1101100010', '1111100010'], ['0110010001', '0110110001', '0111110001'], ['1011001000', '1011011000', '1011111000'], ['0101100100', '0101101100', '0101111100'], ['0010110010', '0010110110', '0010111110'], ['0001011001', '0001011011', '0001011111'], ['1000101100', '1000101101', '1000101111'], ['0100010110', '1100010110', '1100010111'], ['0010001011', '0110001011', '1110001011'], ['1001000101', '1011000101', '1111000101'], ['1110000100', '1110100100', '1110101100'], ['0111000010', '0111010010', '0111010110'], ['0011100001', '0011101001', '0011101011'], ['1001110000', '1001110100', '1001110101'], ['0100111000', '0100111010', '1100111010'], ['0010011100', '0010011101', '0110011101'], ['0001001110', '1001001110', '1011001110'], ['0000100111', '0100100111', '0101100111'], ['1000010011', '1010010011', '1010110011'], ['1100001001', '1101001001', '1101011001'], ['0001100011', '0011100011', '0011100111'], ['1000110001', '1001110001', '1001110011'], ['1100011000', '1100111000', '1100111001'], ['0110001100', '0110011100', '1110011100'], ['0011000110', '0011001110', '0111001110'], ['0001100111'], ['1000110011'], ['1100011001'], ['1110001100'], ['0111000110'], ['1111010000'], ['0111101000'], ['0011110100'], ['0001111010'], ['0000111101'], ['1000011110'], ['0100001111'], ['1010000111'], ['1101000011'], ['1110100001'], ['1110100010'], ['0111010001'], ['1011101000'], ['0101110100'], ['0010111010'], ['0001011101'], ['1000101110'], ['0100010111'], ['1010001011'], ['1101000101'], ['1101011000'], ['0110101100'], ['0011010110'], ['0001101011'], ['1000110101'], ['1100011010'], ['0110001101'], ['1011000110'], ['0101100011'], ['1010110001'], ['1010101010'], ['0101010101']], [['0000000000', '0010000000', '0010000010', '0010010010', '0010110010', '1010110010', '1010110110', '1011110110', '1011111110', '1011111111', '1111111111'], ['0001000000', '0001000001', '0001001001', '0001011001', '0101011001', '0101011011', '0101111011', '0101111111', '1101111111'], ['0000100000', '1000100000', '1000100100', '1000101100', '1010101100', '1010101101', '1010111101', '1010111111', '1110111111'], ['0000010000', '0100010000', '0100010010', '0100010110', '0101010110', '1101010110', '1101011110', '1101011111', '1111011111'], ['0000001000', '0010001000', '0010001001', '0010001011', '0010101011', '0110101011', '0110101111', '1110101111', '1111101111'], ['0000000100', '0001000100', '1001000100', '1001000101', '1001010101', '1011010101', '1011010111', '1111010111', '1111110111'], ['0000000010', '0000100010', '0100100010', '1100100010', '1100101010', '1101101010', '1101101011', '1111101011', '1111111011'], ['0000000001', '0000010001', '0010010001', '0110010001', '0110010101', '0110110101', '1110110101', '1111110101', '1111111101'], ['1000000000', '1000001000', '1001001000', '1011001000', '1011001010', '1011011010', '1111011010', '1111111010', '1111111110'], ['0100000000', '0100000100', '0100100100', '0101100100', '0101100101', '0101101101', '0111101101', '0111111101', '0111111111'], ['0000000011', '0010000011', '0011000011', '0011001011', '0011001111', '0011011111', '0111011111'], ['1000000001', '1001000001', '1001100001', '1001100101', '1001100111', '1001101111', '1011101111'], ['1100000000', '1100100000', '1100110000', '1100110010', '1100110011', '1100110111', '1101110111'], ['0110000000', '0110010000', '0110011000', '0110011001', '1110011001', '1110011011', '1110111011'], ['0011000000', '0011001000', '0011001100', '1011001100', '1111001100', '1111001101', '1111011101'], ['0001100000', '0001100100', '0001100110', '0101100110', '0111100110', '1111100110', '1111101110'], ['0000110000', '0000110010', '0000110011', '0010110011', '0011110011', '0111110011', '0111110111'], ['0000011000', '0000011001', '1000011001', '1001011001', '1001111001', '1011111001', '1011111011'], ['0000001100', '1000001100', '1100001100', '1100101100', '1100111100', '1101111100', '1101111101'], ['0000000110', '0100000110', '0110000110', '0110010110', '0110011110', '0110111110', '1110111110'], ['0000001001', '0100001001', '0101001001', '0101001101', '1101001101', '1101001111', '1111001111'], ['1000000100', '1010000100', '1010100100', '1010100110', '1110100110', '1110100111', '1111100111'], ['0100000010', '0101000010', '0101010010', '0101010011', '0111010011', '1111010011', '1111110011'], ['0010000001', '0010100001', '0010101001', '1010101001', '1011101001', '1111101001', '1111111001'], ['1001000000', '1001010000', '1001010100', '1101010100', '1101110100', '1111110100', '1111111100'], ['0100100000', '0100101000', '0100101010', '0110101010', '0110111010', '0111111010', '0111111110'], ['0010010000', '0010010100', '0010010101', '0011010101', '0011011101', '0011111101', '0011111111'], ['0001001000', '0001001010', '1001001010', '1001101010', '1001101110', '1001111110', '1001111111'], ['0000100100', '0000100101', '0100100101', '0100110101', '0100110111', '0100111111', '1100111111'], ['0000010010', '1000010010', '1010010010', '1010011010', '1010011011', '1010011111', '1110011111'], ['1000010000', '1000011000', '1010011000', '1110011000', '1110011010', '1110011110', '1111011110'], ['0100001000', '0100001100', '0101001100', '0111001100', '0111001101', '0111001111', '0111101111'], ['0010000100', '0010000110', '0010100110', '0011100110', '1011100110', '1011100111', '1011110111'], ['0001000010', '0001000011', '0001010011', '0001110011', '0101110011', '1101110011', '1101111011'], ['0000100001', '1000100001', '1000101001', '1000111001', '1010111001', '1110111001', '1110111101'], ['1100010000', '1100010100', '1100011100', '1101011100', '1111011100'], ['0110001000', '0110001010', '0110001110', '0110101110', '0111101110'], ['0011000100', '0011000101', '0011000111', '0011010111', '0011110111'], ['0001100010', '1001100010', '1001100011', '1001101011', '1001111011'], ['0000110001', '0100110001', '1100110001', '1100110101', '1100111101'], ['0000000101', '0010000101', '0010000111', '0010010111', '0110010111', '0110110111', '1110110111'], ['1000000010', '1001000010', '1001000011', '1001001011', '1011001011', '1011011011', '1111011011'], ['0100000001', '0100100001', '1100100001', '1100100101', '1101100101', '1101101101', '1111101101'], ['1010000000', '1010010000', '1110010000', '1110010010', '1110110010', '1110110110', '1111110110'], ['0101000000', '0101001000', '0111001000', '0111001001', '0111011001', '0111011011', '0111111011'], ['0010100000', '0010100100', '0011100100', '1011100100', '1011101100', '1011101101', '1011111101'], ['0001010000', '0001010010', '0001110010', '0101110010', '0101110110', '1101110110', '1101111110'], ['0000101000', '0000101001', '0000111001', '0010111001', '0010111011', '0110111011', '0110111111'], ['0000010100', '1000010100', '1000011100', '1001011100', '1001011101', '1011011101', '1011011111'], ['0000001010', '0100001010', '0100001110', '0100101110', '1100101110', '1101101110', '1101101111'], ['0000010101', '0000011101', '0000011111', '0001011111', '0101011111'], ['1000001010', '1000001110', '1000001111', '1000101111', '1010101111'], ['0100000101', '0100000111', '1100000111', '1100010111', '1101010111'], ['1010000010', '1010000011', '1110000011', '1110001011', '1110101011'], ['0101000001', '1101000001', '1111000001', '1111000101', '1111010101'], ['1010100000', '1110100000', '1111100000', '1111100010', '1111101010'], ['0101010000', '0111010000', '0111110000', '0111110001', '0111110101'], ['0010101000', '0011101000', '0011111000', '1011111000', '1011111010'], ['0001010100', '0001110100', '0001111100', '0101111100', '0101111101'], ['0000101010', '0000111010', '0000111110', '0010111110', '1010111110'], ['0001000101', '0001010101', '0001011101', '0101011101', '0111011101'], ['1000100010', '1000101010', '1000101110', '1010101110', '1011101110'], ['0100010001', '0100010101', '0100010111', '0101010111', '0101110111'], ['1010001000', '1010001010', '1010001011', '1010101011', '1010111011'], ['0101000100', '0101000101', '1101000101', '1101010101', '1101011101'], ['0010100010', '1010100010', '1110100010', '1110101010', '1110101110'], ['0001010001', '0101010001', '0111010001', '0111010101', '0111010111'], ['1000101000', '1010101000', '1011101000', '1011101010', '1011101011'], ['0100010100', '0101010100', '0101110100', '0101110101', '1101110101'], ['0010001010', '0010101010', '0010111010', '1010111010', '1110111010'], ['0000000111', '0000010111', '0001010111', '0001110111', '0001111111'], ['1000000011', '1000001011', '1000101011', '1000111011', '1000111111'], ['1100000001', '1100000101', '1100010101', '1100011101', '1100011111'], ['1110000000', '1110000010', '1110001010', '1110001110', '1110001111'], ['0111000000', '0111000001', '0111000101', '0111000111', '1111000111'], ['0011100000', '1011100000', '1011100010', '1011100011', '1111100011'], ['0001110000', '0101110000', '0101110001', '1101110001', '1111110001'], ['0000111000', '0010111000', '1010111000', '1110111000', '1111111000'], ['0000011100', '0001011100', '0101011100', '0111011100', '0111111100'], ['0000001110', '0000101110', '0010101110', '0011101110', '0011111110'], ['0000010011', '0000011011', '0010011011', '0010011111', '0110011111'], ['1000001001', '1000001101', '1001001101', '1001001111', '1011001111'], ['1100000100', '1100000110', '1100100110', '1100100111', '1101100111'], ['0110000010', '0110000011', '0110010011', '1110010011', '1110110011'], ['0011000001', '1011000001', '1011001001', '1111001001', '1111011001'], ['1001100000', '1101100000', '1101100100', '1111100100', '1111101100'], ['0100110000', '0110110000', '0110110010', '0111110010', '0111110110'], ['0010011000', '0011011000', '0011011001', '0011111001', '0011111011'], ['0001001100', '0001101100', '1001101100', '1001111100', '1001111101'], ['0000100110', '0000110110', '0100110110', '0100111110', '1100111110'], ['0000001101', '0100001101', '0100101101', '1100101101', '1100101111'], ['1000000110', '1010000110', '1010010110', '1110010110', '1110010111'], ['0100000011', '0101000011', '0101001011', '0111001011', '1111001011'], ['1010000001', '1010100001', '1010100101', '1011100101', '1111100101'], ['1101000000', '1101010000', '1101010010', '1101110010', '1111110010'], ['0110100000', '0110101000', '0110101001', '0110111001', '0111111001'], ['0011010000', '0011010100', '1011010100', '1011011100', '1011111100'], ['0001101000', '0001101010', '0101101010', '0101101110', '0101111110'], ['0000110100', '0000110101', '0010110101', '0010110111', '0010111111'], ['0000011010', '1000011010', '1001011010', '1001011011', '1001011111'], ['0000001011', '0100001011', '1100001011', '1101001011', '1101011011'], ['1000000101', '1010000101', '1110000101', '1110100101', '1110101101'], ['1100000010', '1101000010', '1111000010', '1111010010', '1111010110'], ['0110000001', '0110100001', '0111100001', '0111101001', '0111101011'], ['1011000000', '1011010000', '1011110000', '1011110100', '1011110101'], ['0101100000', '0101101000', '0101111000', '0101111010', '1101111010'], ['0010110000', '0010110100', '0010111100', '0010111101', '0110111101'], ['0001011000', '0001011010', '0001011110', '1001011110', '1011011110'], ['0000101100', '0000101101', '0000101111', '0100101111', '0101101111'], ['0000010110', '1000010110', '1000010111', '1010010111', '1010110111'], ['0000100011', '0100100011', '0100101011', '1100101011', '1100111011'], ['1000010001', '1010010001', '1010010101', '1110010101', '1110011101'], ['1100001000', '1101001000', '1101001010', '1111001010', '1111001110'], ['0110000100', '0110100100', '0110100101', '0111100101', '0111100111'], ['0011000010', '0011010010', '1011010010', '1011110010', '1011110011'], ['0001100001', '0001101001', '0101101001', '0101111001', '1101111001'], ['1000110000', '1000110100', '1010110100', '1010111100', '1110111100'], ['0100011000', '0100011010', '0101011010', '0101011110', '0111011110'], ['0010001100', '0010001101', '0010101101', '0010101111', '0011101111'], ['0001000110', '1001000110', '1001010110', '1001010111', '1001110111'], ['0000101011', '0000111011', '0100111011'], ['1000010101', '1000011101', '1010011101'], ['1100001010', '1100001110', '1101001110'], ['0110000101', '0110000111', '0110100111'], ['1011000010', '1011000011', '1011010011'], ['0101100001', '1101100001', '1101101001'], ['1010110000', '1110110000', '1110110100'], ['0101011000', '0111011000', '0111011010'], ['0010101100', '0011101100', '0011101101'], ['0001010110', '0001110110', '1001110110'], ['0000001111', '0010001111', '0110001111'], ['1000000111', '1001000111', '1011000111'], ['1100000011', '1100100011', '1101100011'], ['1110000001', '1110010001', '1110110001'], ['1111000000', '1111001000', '1111011000'], ['0111100000', '0111100100', '0111101100'], ['0011110000', '0011110010', '0011110110'], ['0001111000', '0001111001', '0001111011'], ['0000111100', '1000111100', '1000111101'], ['0000011110', '0100011110', '1100011110'], ['0001001101', '0001101101', '0001101111'], ['1000100110', '1000110110', '1000110111'], ['0100010011', '0100011011', '1100011011'], ['1010001001', '1010001101', '1110001101'], ['1101000100', '1101000110', '1111000110'], ['0110100010', '0110100011', '0111100011'], ['0011010001', '1011010001', '1011110001'], ['1001101000', '1101101000', '1101111000'], ['0100110100', '0110110100', '0110111100'], ['0010011010', '0011011010', '0011011110'], ['0010010011', '0011010011', '0011011011'], ['1001001001', '1001101001', '1001101101'], ['1100100100', '1100110100', '1100110110'], ['0110010010', '0110011010', '0110011011'], ['0011001001', '0011001101', '1011001101'], ['1001100100', '1001100110', '1101100110'], ['0100110010', '0100110011', '0110110011'], ['0010011001', '1010011001', '1011011001'], ['1001001100', '1101001100', '1101101100'], ['0100100110', '0110100110', '0110110110'], ['0001100101', '0001100111', '0101100111'], ['1000110010', '1000110011', '1010110011'], ['0100011001', '1100011001', '1101011001'], ['1010001100', '1110001100', '1110101100'], ['0101000110', '0111000110', '0111010110'], ['0010100011', '0011100011', '0011101011'], ['1001010001', '1001110001', '1001110101'], ['1100101000', '1100111000', '1100111010'], ['0110010100', '0110011100', '0110011101'], ['0011001010', '0011001110', '1011001110'], ['0001001011', '0001001111', '0101001111'], ['1000100101', '1000100111', '1010100111'], ['1100010010', '1100010011', '1101010011'], ['0110001001', '1110001001', '1110101001'], ['1011000100', '1111000100', '1111010100'], ['0101100010', '0111100010', '0111101010'], ['0010110001', '0011110001', '0011110101'], ['1001011000', '1001111000', '1001111010'], ['0100101100', '0100111100', '0100111101'], ['0010010110', '0010011110', '1010011110'], ['0010100101', '0010100111', '0011100111'], ['1001010010', '1001010011', '1001110011'], ['0100101001', '1100101001', '1100111001'], ['1010010100', '1110010100', '1110011100'], ['0101001010', '0111001010', '0111001110'], ['0011100101'], ['1001110010'], ['0100111001'], ['1010011100'], ['0101001110'], ['0001000111', '0101000111', '1101000111'], ['1000100011', '1010100011', '1110100011'], ['1100010001', '1101010001', '1111010001'], ['1110001000', '1110101000', '1111101000'], ['0111000100', '0111010100', '0111110100'], ['0011100010', '0011101010', '0011111010'], ['0001110001', '0001110101', '0001111101'], ['1000111000', '1000111010', '1000111110'], ['0100011100', '0100011101', '0100011111'], ['0010001110', '1010001110', '1010001111'], ['0000100111', '0000110111', '0000111111'], ['1000010011', '1000011011', '1000011111'], ['1100001001', '1100001101', '1100001111'], ['1110000100', '1110000110', '1110000111'], ['0111000010', '0111000011', '1111000011'], ['0011100001', '1011100001', '1111100001'], ['1001110000', '1101110000', '1111110000'], ['0100111000', '0110111000', '0111111000'], ['0010011100', '0011011100', '0011111100'], ['0001001110', '0001101110', '0001111110'], ['0001100011', '0001101011', '0101101011'], ['1000110001', '1000110101', '1010110101'], ['1100011000', '1100011010', '1101011010'], ['0110001100', '0110001101', '0110101101'], ['0011000110', '1011000110', '1011010110'], ['0101100011'], ['1010110001'], ['1101011000'], ['0110101100'], ['0011010110'], ['0000111101'], ['1000011110'], ['0100001111'], ['1010000111'], ['1101000011'], ['1110100001'], ['1111010000'], ['0111101000'], ['0011110100'], ['0001111010'], ['0001011011'], ['1000101101'], ['1100010110'], ['0110001011'], ['1011000101'], ['1101100010'], ['0110110001'], ['1011011000'], ['0101101100'], ['0010110110'], ['0010011101'], ['1001001110'], ['0100100111'], ['1010010011'], ['1101001001'], ['1110100100'], ['0111010010'], ['0011101001'], ['1001110100'], ['0100111010'], ['0101010101'], ['1010101010']]]


==> anc/Q11_4_ortho.txt <==
[[['00000000000', '10000000000', '11000000000', '11100000000', '11110000000', '11111000000', '11111100000', '11111110000', '11111111000', '11111111100', '11111111110', '11111111111'], ['01000000000', '01100000000', '01110000000', '01111000000', '01111100000', '01111110000', '01111111000', '01111111100', '01111111110', '01111111111'], ['00100000000', '00110000000', '00111000000', '00111100000', '00111110000', '00111111000', '00111111100', '00111111110', '00111111111', '10111111111'], ['00010000000', '00011000000', '00011100000', '00011110000', '00011111000', '00011111100', '00011111110', '00011111111', '10011111111', '11011111111'], ['00001000000', '00001100000', '00001110000', '00001111000', '00001111100', '00001111110', '00001111111', '10001111111', '11001111111', '11101111111'], ['00000100000', '00000110000', '00000111000', '00000111100', '00000111110', '00000111111', '10000111111', '11000111111', '11100111111', '11110111111'], ['00000010000', '00000011000', '00000011100', '00000011110', '00000011111', '10000011111', '11000011111', '11100011111', '11110011111', '11111011111'], ['00000001000', '00000001100', '00000001110', '00000001111', '10000001111', '11000001111', '11100001111', '11110001111', '11111001111', '11111101111'], ['00000000100', '00000000110', '00000000111', '10000000111', '11000000111', '11100000111', '11110000111', '11111000111', '11111100111', '11111110111'], ['00000000010', '00000000011', '10000000011', '11000000011', '11100000011', '11110000011', '11111000011', '11111100011', '11111110011', '11111111011'], ['00000000001', '10000000001', '11000000001', '11100000001', '11110000001', '11111000001', '11111100001', '11111110001', '11111111001', '11111111101'], ['10000100000', '11000100000', '11100100000', '11110100000', '11110110000', '11110111000', '11110111100', '11110111110'], ['01000010000', '01100010000', '01110010000', '01111010000', '01111011000', '01111011100', '01111011110', '01111011111'], ['00100001000', '00110001000', '00111001000', '00111101000', '00111101100', '00111101110', '00111101111', '10111101111'], ['00010000100', '00011000100', '00011100100', '00011110100', '00011110110', '00011110111', '10011110111', '11011110111'], ['00001000010', '00001100010', '00001110010', '00001111010', '00001111011', '10001111011', '11001111011', '11101111011'], ['00000100001', '00000110001', '00000111001', '00000111101', '10000111101', '11000111101', '11100111101', '11110111101'], ['10000010000', '10000011000', '10000011100', '10000011110', '11000011110', '11100011110', '11110011110', '11111011110'], ['01000001000', '01000001100', '01000001110', '01000001111', '01100001111', '01110001111', '01111001111', '01111101111'], ['00100000100', '00100000110', '00100000111', '10100000111', '10110000111', '10111000111', '10111100111', '10111110111'], ['00010000010', '00010000011', '10010000011', '11010000011', '11011000011', '11011100011', '11011110011', '11011111011'], ['00001000001', '10001000001', '11001000001', '11101000001', '11101100001', '11101110001', '11101111001', '11101111101'], ['10001000000', '11001000000', '11101000000', '11101100000', '11101110000', '11101111000', '11101111100', '11101111110'], ['01000100000', '01100100000', '01110100000', '01110110000', '01110111000', '01110111100', '01110111110', '01110111111'], ['00100010000', '00110010000', '00111010000', '00111011000', '00111011100', '00111011110', '00111011111', '10111011111'], ['00010001000', '00011001000', '00011101000', '00011101100', '00011101110', '00011101111', '10011101111', '11011101111'], ['00001000100', '00001100100', '00001110100', '00001110110', '00001110111', '10001110111', '11001110111', '11101110111'], ['00000100010', '00000110010', '00000111010', '00000111011', '10000111011', '11000111011', '11100111011', '11110111011'], ['00000010001', '00000011001', '00000011101', '10000011101', '11000011101', '11100011101', '11110011101', '11111011101'], ['10000001000', '10000001100', '10000001110', '11000001110', '11100001110', '11110001110', '11111001110', '11111101110'], ['01000000100', '01000000110', '01000000111', '01100000111', '01110000111', '01111000111', '01111100111', '01111110111'], ['00100000010', '00100000011', '10100000011', '10110000011', '10111000011', '10111100011', '10111110011', '10111111011'], ['00010000001', '10010000001', '11010000001', '11011000001', '11011100001', '11011110001', '11011111001', '11011111101'], ['10010000000', '11010000000', '11011000000', '11011100000', '11011110000', '11011111000', '11011111100', '11011111110'], ['01001000000', '01101000000', '01101100000', '01101110000', '01101111000', '01101111100', '01101111110', '01101111111'], ['00100100000', '00110100000', '00110110000', '00110111000', '00110111100', '00110111110', '00110111111', '10110111111'], ['00010010000', '00011010000', '00011011000', '00011011100', '00011011110', '00011011111', '10011011111', '11011011111'], ['00001001000', '00001101000', '00001101100', '00001101110', '00001101111', '10001101111', '11001101111', '11101101111'], ['00000100100', '00000110100', '00000110110', '00000110111', '10000110111', '11000110111', '11100110111', '11110110111'], ['00000010010', '00000011010', '00000011011', '10000011011', '11000011011', '11100011011', '11110011011', '11111011011'], ['00000001001', '00000001101', '10000001101', '11000001101', '11100001101', '11110001101', '11111001101', '11111101101'], ['10000000100', '10000000110', '11000000110', '11100000110', '11110000110', '11111000110', '11111100110', '11111110110'], ['01000000010', '01000000011', '01100000011', '01110000011', '01111000011', '01111100011', '01111110011', '01111111011'], ['00100000001', '10100000001', '10110000001', '10111000001', '10111100001', '10111110001', '10111111001', '10111111101'], ['10100000000', '10110000000', '10111000000', '10111100000', '10111110000', '10111111000', '10111111100', '10111111110'], ['01010000000', '01011000000', '01011100000', '01011110000', '01011111000', '01011111100', '01011111110', '01011111111'], ['00101000000', '00101100000', '00101110000', '00101111000', '00101111100', '00101111110', '00101111111', '10101111111'], ['00010100000', '00010110000', '00010111000', '00010111100', '00010111110', '00010111111', '10010111111', '11010111111'], ['00001010000', '00001011000', '00001011100', '00001011110', '00001011111', '10001011111', '11001011111', '11101011111'], ['00000101000', '00000101100', '00000101110', '00000101111', '10000101111', '11000101111', '11100101111', '11110101111'], ['00000010100', '00000010110', '00000010111', '10000010111', '11000010111', '11100010111', '11110010111', '11111010111'], ['00000001010', '00000001011', '10000001011', '11000001011', '11100001011', '11110001011', '11111001011', '11111101011'], ['00000000101', '10000000101', '11000000101', '11100000101', '11110000101', '11111000101', '11111100101', '11111110101'], ['10000000010', '11000000010', '11100000010', '11110000010', '11111000010', '11111100010', '11111110010', '11111111010'], ['01000000001', '01100000001', '01110000001', '01111000001', '01111100001', '01111110001', '01111111001', '01111111101'], ['10100000100', '10110000100', '10111000100', '10111100100', '10111110100', '10111110110'], ['01010000010', '01011000010', '01011100010', '01011110010', '01011111010', '01011111011'], ['00101000001', '00101100001', '00101110001', '00101111001', '00101111101', '10101111101'], ['10010100000', '10010110000', '10010111000', '10010111100', '10010111110', '11010111110'], ['01001010000', '01001011000', '01001011100', '01001011110', '01001011111', '01101011111'], ['00100101000', '00100101100', '00100101110', '00100101111', '10100101111', '10110101111'], ['00010010100', '00010010110', '00010010111', '10010010111', '11010010111', '11011010111'], ['00001001010', '00001001011', '10001001011', '11001001011', '11101001011', '11101101011'], ['00000100101', '10000100101', '11000100101', '11100100101', '11110100101', '11110110101'], ['10000010010', '11000010010', '11100010010', '11110010010', '11111010010', '11111011010'], ['01000001001', '01100001001', '01110001001', '01111001001', '01111101001', '01111101101'], ['10011000000', '10011100000', '10011110000', '10011111000', '10011111100', '10011111110'], ['01001100000', '01001110000', '01001111000', '01001111100', '01001111110', '01001111111'], ['00100110000', '00100111000', '00100111100', '00100111110', '00100111111', '10100111111'], ['00010011000', '00010011100', '00010011110', '00010011111', '10010011111', '11010011111'], ['00001001100', '00001001110', '00001001111', '10001001111', '11001001111', '11101001111'], ['00000100110', '00000100111', '10000100111', '11000100111', '11100100111', '11110100111'], ['00000010011', '10000010011', '11000010011', '11100010011', '11110010011', '11111010011'], ['10000001001', '11000001001', '11100001001', '11110001001', '11111001001', '11111101001'], ['11000000100', '11100000100', '11110000100', '11111000100', '11111100100', '11111110100'], ['01100000010', '01110000010', '01111000010', '01111100010', '01111110010', '01111111010'], ['00110000001', '00111000001', '00111100001', '00111110001', '00111111001', '00111111101'], ['10101000000', '10101100000', '10101110000', '10101111000', '10101111100', '10101111110'], ['01010100000', '01010110000', '01010111000', '01010111100', '01010111110', '01010111111'], ['00101010000', '00101011000', '00101011100', '00101011110', '00101011111', '10101011111'], ['00010101000', '00010101100', '00010101110', '00010101111', '10010101111', '11010101111'], ['00001010100', '00001010110', '00001010111', '10001010111', '11001010111', '11101010111'], ['00000101010', '00000101011', '10000101011', '11000101011', '11100101011', '11110101011'], ['00000010101', '10000010101', '11000010101', '11100010101', '11110010101', '11111010101'], ['10000001010', '11000001010', '11100001010', '11110001010', '11111001010', '11111101010'], ['01000000101', '01100000101', '01110000101', '01111000101', '01111100101', '01111110101'], ['10100000010', '10110000010', '10111000010', '10111100010', '10111110010', '10111111010'], ['01010000001', '01011000001', '01011100001', '01011110001', '01011111001', '01011111101'], ['10001100000', '11001100000', '11001110000', '11001111000', '11001111100', '11001111110'], ['01000110000', '01100110000', '01100111000', '01100111100', '01100111110', '01100111111'], ['00100011000', '00110011000', '00110011100', '00110011110', '00110011111', '10110011111'], ['00010001100', '00011001100', '00011001110', '00011001111', '10011001111', '11011001111'], ['00001000110', '00001100110', '00001100111', '10001100111', '11001100111', '11101100111'], ['00000100011', '00000110011', '10000110011', '11000110011', '11100110011', '11110110011'], ['10000010001', '10000011001', '11000011001', '11100011001', '11110011001', '11111011001'], ['11000001000', '11000001100', '11100001100', '11110001100', '11111001100', '11111101100'], ['01100000100', '01100000110', '01110000110', '01111000110', '01111100110', '01111110110'], ['00110000010', '00110000011', '00111000011', '00111100011', '00111110011', '00111111011'], ['00011000001', '10011000001', '10011100001', '10011110001', '10011111001', '10011111101'], ['10100100000', '10110100000', '10110110000', '10110111000', '10110111100', '10110111110'], ['01010010000', '01011010000', '01011011000', '01011011100', '01011011110', '01011011111'], ['00101001000', '00101101000', '00101101100', '00101101110', '00101101111', '10101101111'], ['00010100100', '00010110100', '00010110110', '00010110111', '10010110111', '11010110111'], ['00001010010', '00001011010', '00001011011', '10001011011', '11001011011', '11101011011'], ['00000101001', '00000101101', '10000101101', '11000101101', '11100101101', '11110101101'], ['10000010100', '10000010110', '11000010110', '11100010110', '11110010110', '11111010110'], ['01000001010', '01000001011', '01100001011', '01110001011', '01111001011', '01111101011'], ['00100000101', '10100000101', '10110000101', '10111000101', '10111100101', '10111110101'], ['10010000010', '11010000010', '11011000010', '11011100010', '11011110010', '11011111010'], ['01001000001', '01101000001', '01101100001', '01101110001', '01101111001', '01101111101'], ['10000110000', '11000110000', '11100110000', '11100111000', '11100111100', '11100111110'], ['01000011000', '01100011000', '01110011000', '01110011100', '01110011110', '01110011111'], ['00100001100', '00110001100', '00111001100', '00111001110', '00111001111', '10111001111'], ['00010000110', '00011000110', '00011100110', '00011100111', '10011100111', '11011100111'], ['00001000011', '00001100011', '00001110011', '10001110011', '11001110011', '11101110011'], ['10000100001', '10000110001', '10000111001', '11000111001', '11100111001', '11110111001'], ['11000010000', '11000011000', '11000011100', '11100011100', '11110011100', '11111011100'], ['01100001000', '01100001100', '01100001110', '01110001110', '01111001110', '01111101110'], ['00110000100', '00110000110', '00110000111', '00111000111', '00111100111', '00111110111'], ['00011000010', '00011000011', '10011000011', '10011100011', '10011110011', '10011111011'], ['00001100001', '10001100001', '11001100001', '11001110001', '11001111001', '11001111101'], ['10100001000', '10110001000', '10111001000', '10111101000', '10111101100', '10111101110'], ['01010000100', '01011000100', '01011100100', '01011110100', '01011110110', '01011110111'], ['00101000010', '00101100010', '00101110010', '00101111010', '00101111011', '10101111011'], ['00010100001', '00010110001', '00010111001', '00010111101', '10010111101', '11010111101'], ['10001010000', '10001011000', '10001011100', '10001011110', '11001011110', '11101011110'], ['01000101000', '01000101100', '01000101110', '01000101111', '01100101111', '01110101111'], ['00100010100', '00100010110', '00100010111', '10100010111', '10110010111', '10111010111'], ['00010001010', '00010001011', '10010001011', '11010001011', '11011001011', '11011101011'], ['00001000101', '10001000101', '11001000101', '11101000101', '11101100101', '11101110101'], ['10000100010', '11000100010', '11100100010', '11110100010', '11110110010', '11110111010'], ['01000010001', '01100010001', '01110010001', '01111010001', '01111011001', '01111011101'], ['10010010000', '11010010000', '11011010000', '11011011000', '11011011100', '11011011110'], ['01001001000', '01101001000', '01101101000', '01101101100', '01101101110', '01101101111'], ['00100100100', '00110100100', '00110110100', '00110110110', '00110110111', '10110110111'], ['00010010010', '00011010010', '00011011010', '00011011011', '10011011011', '11011011011'], ['00001001001', '00001101001', '00001101101', '10001101101', '11001101101', '11101101101'], ['10000100100', '10000110100', '10000110110', '11000110110', '11100110110', '11110110110'], ['01000010010', '01000011010', '01000011011', '01100011011', '01110011011', '01111011011'], ['00100001001', '00100001101', '10100001101', '10110001101', '10111001101', '10111101101'], ['10010000100', '10010000110', '11010000110', '11011000110', '11011100110', '11011110110'], ['01001000010', '01001000011', '01101000011', '01101100011', '01101110011', '01101111011'], ['00100100001', '10100100001', '10110100001', '10110110001', '10110111001', '10110111101'], ['10100010000', '10110010000', '10111010000', '10111011000', '10111011100', '10111011110'], ['01010001000', '01011001000', '01011101000', '01011101100', '01011101110', '01011101111'], ['00101000100', '00101100100', '00101110100', '00101110110', '00101110111', '10101110111'], ['00010100010', '00010110010', '00010111010', '00010111011', '10010111011', '11010111011'], ['00001010001', '00001011001', '00001011101', '10001011101', '11001011101', '11101011101'], ['10000101000', '10000101100', '10000101110', '11000101110', '11100101110', '11110101110'], ['01000010100', '01000010110', '01000010111', '01100010111', '01110010111', '01111010111'], ['00100001010', '00100001011', '10100001011', '10110001011', '10111001011', '10111101011'], ['00010000101', '10010000101', '11010000101', '11011000101', '11011100101', '11011110101'], ['10001000010', '11001000010', '11101000010', '11101100010', '11101110010', '11101111010'], ['01000100001', '01100100001', '01110100001', '01110110001', '01110111001', '01110111101'], ['10010001000', '11010001000', '11011001000', '11011101000', '11011101100', '11011101110'], ['01001000100', '01101000100', '01101100100', '01101110100', '01101110110', '01101110111'], ['00100100010', '00110100010', '00110110010', '00110111010', '00110111011', '10110111011'], ['00010010001', '00011010001', '00011011001', '00011011101', '10011011101', '11011011101'], ['10001001000', '10001101000', '10001101100', '10001101110', '11001101110', '11101101110'], ['01000100100', '01000110100', '01000110110', '01000110111', '01100110111', '01110110111'], ['00100010010', '00100011010', '00100011011', '10100011011', '10110011011', '10111011011'], ['00010001001', '00010001101', '10010001101', '11010001101', '11011001101', '11011101101'], ['10001000100', '10001000110', '11001000110', '11101000110', '11101100110', '11101110110'], ['01000100010', '01000100011', '01100100011', '01110100011', '01110110011', '01110111011'], ['00100010001', '10100010001', '10110010001', '10111010001', '10111011001', '10111011101'], ['10101000100', '10101100100', '10101110100', '10101110110'], ['01010100010', '01010110010', '01010111010', '01010111011'], ['00101010001', '00101011001', '00101011101', '10101011101'], ['10010101000', '10010101100', '10010101110', '11010101110'], ['01001010100', '01001010110', '01001010111', '01101010111'], ['00100101010', '00100101011', '10100101011', '10110101011'], ['00010010101', '10010010101', '11010010101', '11011010101'], ['10001001010', '11001001010', '11101001010', '11101101010'], ['01000100101', '01100100101', '01110100101', '01110110101'], ['10100010010', '10110010010', '10111010010', '10111011010'], ['01010001001', '01011001001', '01011101001', '01011101101'], ['10100000110', '10110000110', '10111000110', '10111100110'], ['01010000011', '01011000011', '01011100011', '01011110011'], ['10101000001', '10101100001', '10101110001', '10101111001'], ['11010100000', '11010110000', '11010111000', '11010111100'], ['01101010000', '01101011000', '01101011100', '01101011110'], ['00110101000', '00110101100', '00110101110', '00110101111'], ['00011010100', '00011010110', '00011010111', '10011010111'], ['00001101010', '00001101011', '10001101011', '11001101011'], ['00000110101', '10000110101', '11000110101', '11100110101'], ['10000011010', '11000011010', '11100011010', '11110011010'], ['01000001101', '01100001101', '01110001101', '01111001101'], ['10001110000', '10001111000', '10001111100', '10001111110'], ['01000111000', '01000111100', '01000111110', '01000111111'], ['00100011100', '00100011110', '00100011111', '10100011111'], ['00010001110', '00010001111', '10010001111', '11010001111'], ['00001000111', '10001000111', '11001000111', '11101000111'], ['10000100011', '11000100011', '11100100011', '11110100011'], ['11000010001', '11100010001', '11110010001', '11111010001'], ['11100001000', '11110001000', '11111001000', '11111101000'], ['01110000100', '01111000100', '01111100100', '01111110100'], ['00111000010', '00111100010', '00111110010', '00111111010'], ['00011100001', '00011110001', '00011111001', '00011111101'], ['10011010000', '10011011000', '10011011100', '10011011110'], ['01001101000', '01001101100', '01001101110', '01001101111'], ['00100110100', '00100110110', '00100110111', '10100110111'], ['00010011010', '00010011011', '10010011011', '11010011011'], ['00001001101', '10001001101', '11001001101', '11101001101'], ['10000100110', '11000100110', '11100100110', '11110100110'], ['01000010011', '01100010011', '01110010011', '01111010011'], ['10100001001', '10110001001', '10111001001', '10111101001'], ['11010000100', '11011000100', '11011100100', '11011110100'], ['01101000010', '01101100010', '01101110010', '01101111010'], ['00110100001', '00110110001', '00110111001', '00110111101'], ['10100110000', '10100111000', '10100111100', '10100111110'], ['01010011000', '01010011100', '01010011110', '01010011111'], ['00101001100', '00101001110', '00101001111', '10101001111'], ['00010100110', '00010100111', '10010100111', '11010100111'], ['00001010011', '10001010011', '11001010011', '11101010011'], ['10000101001', '11000101001', '11100101001', '11110101001'], ['11000010100', '11100010100', '11110010100', '11111010100'], ['01100001010', '01110001010', '01111001010', '01111101010'], ['00110000101', '00111000101', '00111100101', '00111110101'], ['10011000010', '10011100010', '10011110010', '10011111010'], ['01001100001', '01001110001', '01001111001', '01001111101'], ['10101010000', '10101011000', '10101011100', '10101011110'], ['01010101000', '01010101100', '01010101110', '01010101111'], ['00101010100', '00101010110', '00101010111', '10101010111'], ['00010101010', '00010101011', '10010101011', '11010101011'], ['00001010101', '10001010101', '11001010101', '11101010101'], ['10000101010', '11000101010', '11100101010', '11110101010'], ['01000010101', '01100010101', '01110010101', '01111010101'], ['10100001010', '10110001010', '10111001010', '10111101010'], ['01010000101', '01011000101', '01011100101', '01011110101'], ['10101000010', '10101100010', '10101110010', '10101111010'], ['01010100001', '01010110001', '01010111001', '01010111101'], ['10100001100', '10110001100', '10111001100', '10111001110'], ['01010000110', '01011000110', '01011100110', '01011100111'], ['00101000011', '00101100011', '00101110011', '10101110011'], ['10010100001', '10010110001', '10010111001', '11010111001'], ['11001010000', '11001011000', '11001011100', '11101011100'], ['01100101000', '01100101100', '01100101110', '01110101110'], ['00110010100', '00110010110', '00110010111', '00111010111'], ['00011001010', '00011001011', '10011001011', '10011101011'], ['00001100101', '10001100101', '11001100101', '11001110101'], ['10000110010', '11000110010', '11100110010', '11100111010'], ['01000011001', '01100011001', '01110011001', '01110011101'], ['10000111000', '11000111000', '11000111100', '11000111110'], ['01000011100', '01100011100', '01100011110', '01100011111'], ['00100001110', '00110001110', '00110001111', '10110001111'], ['00010000111', '00011000111', '10011000111', '11011000111'], ['10001000011', '10001100011', '11001100011', '11101100011'], ['11000100001', '11000110001', '11100110001', '11110110001'], ['11100010000', '11100011000', '11110011000', '11111011000'], ['01110001000', '01110001100', '01111001100', '01111101100'], ['00111000100', '00111000110', '00111100110', '00111110110'], ['00011100010', '00011100011', '00011110011', '00011111011'], ['00001110001', '10001110001', '10001111001', '10001111101'], ['10011001000', '10011101000', '10011101100', '10011101110'], ['01001100100', '01001110100', '01001110110', '01001110111'], ['00100110010', '00100111010', '00100111011', '10100111011'], ['00010011001', '00010011101', '10010011101', '11010011101'], ['10001001100', '10001001110', '11001001110', '11101001110'], ['01000100110', '01000100111', '01100100111', '01110100111'], ['00100010011', '10100010011', '10110010011', '10111010011'], ['10010001001', '11010001001', '11011001001', '11011101001'], ['11001000100', '11101000100', '11101100100', '11101110100'], ['01100100010', '01110100010', '01110110010', '01110111010'], ['00110010001', '00111010001', '00111011001', '00111011101'], ['10100011000', '10110011000', '10110011100', '10110011110'], ['01010001100', '01011001100', '01011001110', '01011001111'], ['00101000110', '00101100110', '00101100111', '10101100111'], ['00010100011', '00010110011', '10010110011', '11010110011'], ['10001010001', '10001011001', '11001011001', '11101011001'], ['11000101000', '11000101100', '11100101100', '11110101100'], ['01100010100', '01100010110', '01110010110', '01111010110'], ['00110001010', '00110001011', '00111001011', '00111101011'], ['00011000101', '10011000101', '10011100101', '10011110101'], ['10001100010', '11001100010', '11001110010', '11001111010'], ['01000110001', '01100110001', '01100111001', '01100111101'], ['10100101000', '10110101000', '10110101100', '10110101110'], ['01010010100', '01011010100', '01011010110', '01011010111'], ['00101001010', '00101101010', '00101101011', '10101101011'], ['00010100101', '00010110101', '10010110101', '11010110101'], ['10001010010', '10001011010', '11001011010', '11101011010'], ['01000101001', '01000101101', '01100101101', '01110101101'], ['10100010100', '10100010110', '10110010110', '10111010110'], ['01010001010', '01010001011', '01011001011', '01011101011'], ['00101000101', '10101000101', '10101100101', '10101110101'], ['10010100010', '11010100010', '11010110010', '11010111010'], ['01001010001', '01101010001', '01101011001', '01101011101'], ['10101001000', '10101101000', '10101101100', '10101101110'], ['01010100100', '01010110100', '01010110110', '01010110111'], ['00101010010', '00101011010', '00101011011', '10101011011'], ['00010101001', '00010101101', '10010101101', '11010101101'], ['10001010100', '10001010110', '11001010110', '11101010110'], ['01000101010', '01000101011', '01100101011', '01110101011'], ['00100010101', '10100010101', '10110010101', '10111010101'], ['10010001010', '11010001010', '11011001010', '11011101010'], ['01001000101', '01101000101', '01101100101', '01101110101'], ['10100100010', '10110100010', '10110110010', '10110111010'], ['01010010001', '01011010001', '01011011001', '01011011101'], ['10010001100', '11010001100', '11011001100', '11011001110'], ['01001000110', '01101000110', '01101100110', '01101100111'], ['00100100011', '00110100011', '00110110011', '10110110011'], ['10010010001', '10011010001', '10011011001', '11011011001'], ['11001001000', '11001101000', '11001101100', '11101101100'], ['01100100100', '01100110100', '01100110110', '01110110110'], ['00110010010', '00110011010', '00110011011', '00111011011'], ['00011001001', '00011001101', '10011001101', '10011101101'], ['10001100100', '10001100110', '11001100110', '11001110110'], ['01000110010', '01000110011', '01100110011', '01100111011'], ['00100011001', '10100011001', '10110011001', '10110011101'], ['10100100100', '10110100100', '10110110100', '10110110110'], ['01010010010', '01011010010', '01011011010', '01011011011'], ['00101001001', '00101101001', '00101101101', '10101101101'], ['10010100100', '10010110100', '10010110110', '11010110110'], ['01001010010', '01001011010', '01001011011', '01101011011'], ['00100101001', '00100101101', '10100101101', '10110101101'], ['10010010100', '10010010110', '11010010110', '11011010110'], ['01001001010', '01001001011', '01101001011', '01101101011'], ['00100100101', '10100100101', '10110100101', '10110110101'], ['10010010010', '11010010010', '11011010010', '11011011010'], ['01001001001', '01101001001', '01101101001', '01101101101'], ['10010011000', '11010011000', '11010011100', '11010011110'], ['01001001100', '01101001100', '01101001110', '01101001111'], ['00100100110', '00110100110', '00110100111', '10110100111'], ['00010010011', '00011010011', '10011010011', '11011010011'], ['10001001001', '10001101001', '11001101001', '11101101001'], ['11000100100', '11000110100', '11100110100', '11110110100'], ['01100010010', '01100011010', '01110011010', '01111011010'], ['00110001001', '00110001101', '00111001101', '00111101101'], ['10011000100', '10011000110', '10011100110', '10011110110'], ['01001100010', '01001100011', '01001110011', '01001111011'], ['00100110001', '10100110001', '10100111001', '10100111101'], ['10100001110', '10110001110'], ['01010000111', '01011000111'], ['10101000011', '10101100011'], ['11010100001', '11010110001'], ['11101010000', '11101011000'], ['01110101000', '01110101100'], ['00111010100', '00111010110'], ['00011101010', '00011101011'], ['00001110101', '10001110101'], ['10000111010', '11000111010'], ['01000011101', '01100011101'], ['10000111100', '10000111110'], ['01000011110', '01000011111'], ['00100001111', '10100001111'], ['10010000111', '11010000111'], ['11001000011', '11101000011'], ['11100100001', '11110100001'], ['11110010000', '11111010000'], ['01111001000', '01111101000'], ['00111100100', '00111110100'], ['00011110010', '00011111010'], ['00001111001', '00001111101'], ['10101000110', '10101100110'], ['01010100011', '01010110011'], ['10101010001', '10101011001'], ['11010101000', '11010101100'], ['01101010100', '01101010110'], ['00110101010', '00110101011'], ['00011010101', '10011010101'], ['10001101010', '11001101010'], ['01000110101', '01100110101'], ['10100011010', '10110011010'], ['01010001101', '01011001101'], ['10100011100', '10100011110'], ['01010001110', '01010001111'], ['00101000111', '10101000111'], ['10010100011', '11010100011'], ['11001010001', '11101010001'], ['11100101000', '11110101000'], ['01110010100', '01111010100'], ['00111001010', '00111101010'], ['00011100101', '00011110101'], ['10001110010', '10001111010'], ['01000111001', '01000111101'], ['10010001110', '11010001110'], ['01001000111', '01101000111'], ['10100100011', '10110100011'], ['11010010001', '11011010001'], ['11101001000', '11101101000'], ['01110100100', '01110110100'], ['00111010010', '00111011010'], ['00011101001', '00011101101'], ['10001110100', '10001110110'], ['01000111010', '01000111011'], ['00100011101', '10100011101'], ['10010011100', '10010011110'], ['01001001110', '01001001111'], ['00100100111', '10100100111'], ['10010010011', '11010010011'], ['11001001001', '11101001001'], ['11100100100', '11110100100'], ['01110010010', '01111010010'], ['00111001001', '00111101001'], ['10011100100', '10011110100'], ['01001110010', '01001111010'], ['00100111001', '00100111101'], ['10011001100', '10011001110'], ['01001100110', '01001100111'], ['00100110011', '10100110011'], ['10010011001', '11010011001'], ['11001001100', '11101001100'], ['01100100110', '01110100110'], ['00110010011', '00111010011'], ['10011001001', '10011101001'], ['11001100100', '11001110100'], ['01100110010', '01100111010'], ['00110011001', '00110011101'], ['10100100110', '10110100110'], ['01010010011', '01011010011'], ['10101001001', '10101101001'], ['11010100100', '11010110100'], ['01101010010', '01101011010'], ['00110101001', '00110101101'], ['10011010100', '10011010110'], ['01001101010', '01001101011'], ['00100110101', '10100110101'], ['10010011010', '11010011010'], ['01001001101', '01101001101'], ['10100101100', '10100101110'], ['01010010110', '01010010111'], ['00101001011', '10101001011'], ['10010100101', '11010100101'], ['11001010010', '11101010010'], ['01100101001', '01110101001'], ['10110010100', '10111010100'], ['01011001010', '01011101010'], ['00101100101', '00101110101'], ['10010110010', '10010111010'], ['01001011001', '01001011101'], ['10100110100', '10100110110'], ['01010011010', '01010011011'], ['00101001101', '10101001101'], ['10010100110', '11010100110'], ['01001010011', '01101010011'], ['10100101001', '10110101001'], ['11010010100', '11011010100'], ['01101001010', '01101101010'], ['00110100101', '00110110101'], ['10011010010', '10011011010'], ['01001101001', '01001101101'], ['10101001100', '10101001110'], ['01010100110', '01010100111'], ['00101010011', '10101010011'], ['10010101001', '11010101001'], ['11001010100', '11101010100'], ['01100101010', '01110101010'], ['00110010101', '00111010101'], ['10011001010', '10011101010'], ['01001100101', '01001110101'], ['10100110010', '10100111010'], ['01010011001', '01010011101'], ['10101010100', '10101010110'], ['01010101010', '01010101011'], ['00101010101', '10101010101'], ['10010101010', '11010101010'], ['01001010101', '01101010101'], ['10100101010', '10110101010'], ['01010010101', '01011010101'], ['10101001010', '10101101010'], ['01010100101', '01010110101'], ['10101010010', '10101011010'], ['01010101001', '01010101101']], [['00000000000', '00000000001', '00000000011', '00000000111', '00000001111', '00000011111', '00000111111', '00001111111', '00011111111', '00111111111', '01111111111', '11111111111'], ['10000000000', '10000000001', '10000000011', '10000000111', '10000001111', '10000011111', '10000111111', '10001111111', '10011111111', '10111111111'], ['01000000000', '11000000000', '11000000001', '11000000011', '11000000111', '11000001111', '11000011111', '11000111111', '11001111111', '11011111111'], ['00100000000', '01100000000', '11100000000', '11100000001', '11100000011', '11100000111', '11100001111', '11100011111', '11100111111', '11101111111'], ['00010000000', '00110000000', '01110000000', '11110000000', '11110000001', '11110000011', '11110000111', '11110001111', '11110011111', '11110111111'], ['00001000000', '00011000000', '00111000000', '01111000000', '11111000000', '11111000001', '11111000011', '11111000111', '11111001111', '11111011111'], ['00000100000', '00001100000', '00011100000', '00111100000', '01111100000', '11111100000', '11111100001', '11111100011', '11111100111', '11111101111'], ['00000010000', '00000110000', '00001110000', '00011110000', '00111110000', '01111110000', '11111110000', '11111110001', '11111110011', '11111110111'], ['00000001000', '00000011000', '00000111000', '00001111000', '00011111000', '00111111000', '01111111000', '11111111000', '11111111001', '11111111011'], ['00000000100', '00000001100', '00000011100', '00000111100', '00001111100', '00011111100', '00111111100', '01111111100', '11111111100', '11111111101'], ['00000000010', '00000000110', '00000001110', '00000011110', '00000111110', '00001111110', '00011111110', '00111111110', '01111111110', '11111111110'], ['00001000001', '00001000011', '00001000111', '00001001111', '00001011111', '00011011111', '00111011111', '01111011111'], ['10000100000', '10000100001', '10000100011', '10000100111', '10000101111', '10001101111', '10011101111', '10111101111'], ['01000010000', '11000010000', '11000010001', '11000010011', '11000010111', '11000110111', '11001110111', '11011110111'], ['00100001000', '01100001000', '11100001000', '11100001001', '11100001011', '11100011011', '11100111011', '11101111011'], ['00010000100', '00110000100', '01110000100', '11110000100', '11110000101', '11110001101', '11110011101', '11110111101'], ['00001000010', '00011000010', '00111000010', '01111000010', '11111000010', '11111000110', '11111001110', '11111011110'], ['00000100001', '00001100001', '00011100001', '00111100001', '01111100001', '01111100011', '01111100111', '01111101111'], ['10000010000', '10000110000', '10001110000', '10011110000', '10111110000', '10111110001', '10111110011', '10111110111'], ['01000001000', '01000011000', '01000111000', '01001111000', '01011111000', '11011111000', '11011111001', '11011111011'], ['00100000100', '00100001100', '00100011100', '00100111100', '00101111100', '01101111100', '11101111100', '11101111101'], ['00010000010', '00010000110', '00010001110', '00010011110', '00010111110', '00110111110', '01110111110', '11110111110'], ['00010000001', '00010000011', '00010000111', '00010001111', '00010011111', '00010111111', '00110111111', '01110111111'], ['10001000000', '10001000001', '10001000011', '10001000111', '10001001111', '10001011111', '10011011111', '10111011111'], ['01000100000', '11000100000', '11000100001', '11000100011', '11000100111', '11000101111', '11001101111', '11011101111'], ['00100010000', '01100010000', '11100010000', '11100010001', '11100010011', '11100010111', '11100110111', '11101110111'], ['00010001000', '00110001000', '01110001000', '11110001000', '11110001001', '11110001011', '11110011011', '11110111011'], ['00001000100', '00011000100', '00111000100', '01111000100', '11111000100', '11111000101', '11111001101', '11111011101'], ['00000100010', '00001100010', '00011100010', '00111100010', '01111100010', '11111100010', '11111100110', '11111101110'], ['00000010001', '00000110001', '00001110001', '00011110001', '00111110001', '01111110001', '01111110011', '01111110111'], ['10000001000', '10000011000', '10000111000', '10001111000', '10011111000', '10111111000', '10111111001', '10111111011'], ['01000000100', '01000001100', '01000011100', '01000111100', '01001111100', '01011111100', '11011111100', '11011111101'], ['00100000010', '00100000110', '00100001110', '00100011110', '00100111110', '00101111110', '01101111110', '11101111110'], ['00100000001', '00100000011', '00100000111', '00100001111', '00100011111', '00100111111', '00101111111', '01101111111'], ['10010000000', '10010000001', '10010000011', '10010000111', '10010001111', '10010011111', '10010111111', '10110111111'], ['01001000000', '11001000000', '11001000001', '11001000011', '11001000111', '11001001111', '11001011111', '11011011111'], ['00100100000', '01100100000', '11100100000', '11100100001', '11100100011', '11100100111', '11100101111', '11101101111'], ['00010010000', '00110010000', '01110010000', '11110010000', '11110010001', '11110010011', '11110010111', '11110110111'], ['00001001000', '00011001000', '00111001000', '01111001000', '11111001000', '11111001001', '11111001011', '11111011011'], ['00000100100', '00001100100', '00011100100', '00111100100', '01111100100', '11111100100', '11111100101', '11111101101'], ['00000010010', '00000110010', '00001110010', '00011110010', '00111110010', '01111110010', '11111110010', '11111110110'], ['00000001001', '00000011001', '00000111001', '00001111001', '00011111001', '00111111001', '01111111001', '01111111011'], ['10000000100', '10000001100', '10000011100', '10000111100', '10001111100', '10011111100', '10111111100', '10111111101'], ['01000000010', '01000000110', '01000001110', '01000011110', '01000111110', '01001111110', '01011111110', '11011111110'], ['01000000001', '01000000011', '01000000111', '01000001111', '01000011111', '01000111111', '01001111111', '01011111111'], ['10100000000', '10100000001', '10100000011', '10100000111', '10100001111', '10100011111', '10100111111', '10101111111'], ['01010000000', '11010000000', '11010000001', '11010000011', '11010000111', '11010001111', '11010011111', '11010111111'], ['00101000000', '01101000000', '11101000000', '11101000001', '11101000011', '11101000111', '11101001111', '11101011111'], ['00010100000', '00110100000', '01110100000', '11110100000', '11110100001', '11110100011', '11110100111', '11110101111'], ['00001010000', '00011010000', '00111010000', '01111010000', '11111010000', '11111010001', '11111010011', '11111010111'], ['00000101000', '00001101000', '00011101000', '00111101000', '01111101000', '11111101000', '11111101001', '11111101011'], ['00000010100', '00000110100', '00001110100', '00011110100', '00111110100', '01111110100', '11111110100', '11111110101'], ['00000001010', '00000011010', '00000111010', '00001111010', '00011111010', '00111111010', '01111111010', '11111111010'], ['00000000101', '00000001101', '00000011101', '00000111101', '00001111101', '00011111101', '00111111101', '01111111101'], ['10000000010', '10000000110', '10000001110', '10000011110', '10000111110', '10001111110', '10011111110', '10111111110'], ['01000001001', '01000001011', '01000011011', '01000111011', '01001111011', '01011111011'], ['10100000100', '10100000101', '10100001101', '10100011101', '10100111101', '10101111101'], ['01010000010', '11010000010', '11010000110', '11010001110', '11010011110', '11010111110'], ['00101000001', '01101000001', '01101000011', '01101000111', '01101001111', '01101011111'], ['10010100000', '10110100000', '10110100001', '10110100011', '10110100111', '10110101111'], ['01001010000', '01011010000', '11011010000', '11011010001', '11011010011', '11011010111'], ['00100101000', '00101101000', '01101101000', '11101101000', '11101101001', '11101101011'], ['00010010100', '00010110100', '00110110100', '01110110100', '11110110100', '11110110101'], ['00001001010', '00001011010', '00011011010', '00111011010', '01111011010', '11111011010'], ['00000100101', '00000101101', '00001101101', '00011101101', '00111101101', '01111101101'], ['10000010010', '10000010110', '10000110110', '10001110110', '10011110110', '10111110110'], ['01100000001', '01100000011', '01100000111', '01100001111', '01100011111', '01100111111'], ['10110000000', '10110000001', '10110000011', '10110000111', '10110001111', '10110011111'], ['01011000000', '11011000000', '11011000001', '11011000011', '11011000111', '11011001111'], ['00101100000', '01101100000', '11101100000', '11101100001', '11101100011', '11101100111'], ['00010110000', '00110110000', '01110110000', '11110110000', '11110110001', '11110110011'], ['00001011000', '00011011000', '00111011000', '01111011000', '11111011000', '11111011001'], ['00000101100', '00001101100', '00011101100', '00111101100', '01111101100', '11111101100'], ['00000010110', '00000110110', '00001110110', '00011110110', '00111110110', '01111110110'], ['00000001011', '00000011011', '00000111011', '00001111011', '00011111011', '00111111011'], ['10000000101', '10000001101', '10000011101', '10000111101', '10001111101', '10011111101'], ['11000000010', '11000000110', '11000001110', '11000011110', '11000111110', '11001111110'], ['01010000001', '01010000011', '01010000111', '01010001111', '01010011111', '01010111111'], ['10101000000', '10101000001', '10101000011', '10101000111', '10101001111', '10101011111'], ['01010100000', '11010100000', '11010100001', '11010100011', '11010100111', '11010101111'], ['00101010000', '01101010000', '11101010000', '11101010001', '11101010011', '11101010111'], ['00010101000', '00110101000', '01110101000', '11110101000', '11110101001', '11110101011'], ['00001010100', '00011010100', '00111010100', '01111010100', '11111010100', '11111010101'], ['00000101010', '00001101010', '00011101010', '00111101010', '01111101010', '11111101010'], ['00000010101', '00000110101', '00001110101', '00011110101', '00111110101', '01111110101'], ['10000001010', '10000011010', '10000111010', '10001111010', '10011111010', '10111111010'], ['01000000101', '01000001101', '01000011101', '01000111101', '01001111101', '01011111101'], ['10100000010', '10100000110', '10100001110', '10100011110', '10100111110', '10101111110'], ['00110000001', '00110000011', '00110000111', '00110001111', '00110011111', '01110011111'], ['10011000000', '10011000001', '10011000011', '10011000111', '10011001111', '10111001111'], ['01001100000', '11001100000', '11001100001', '11001100011', '11001100111', '11011100111'], ['00100110000', '01100110000', '11100110000', '11100110001', '11100110011', '11101110011'], ['00010011000', '00110011000', '01110011000', '11110011000', '11110011001', '11110111001'], ['00001001100', '00011001100', '00111001100', '01111001100', '11111001100', '11111011100'], ['00000100110', '00001100110', '00011100110', '00111100110', '01111100110', '01111101110'], ['00000010011', '00000110011', '00001110011', '00011110011', '00111110011', '00111110111'], ['10000001001', '10000011001', '10000111001', '10001111001', '10011111001', '10011111011'], ['11000000100', '11000001100', '11000011100', '11000111100', '11001111100', '11001111101'], ['01100000010', '01100000110', '01100001110', '01100011110', '01100111110', '11100111110'], ['01001000001', '01001000011', '01001000111', '01001001111', '01001011111', '01011011111'], ['10100100000', '10100100001', '10100100011', '10100100111', '10100101111', '10101101111'], ['01010010000', '11010010000', '11010010001', '11010010011', '11010010111', '11010110111'], ['00101001000', '01101001000', '11101001000', '11101001001', '11101001011', '11101011011'], ['00010100100', '00110100100', '01110100100', '11110100100', '11110100101', '11110101101'], ['00001010010', '00011010010', '00111010010', '01111010010', '11111010010', '11111010110'], ['00000101001', '00001101001', '00011101001', '00111101001', '01111101001', '01111101011'], ['10000010100', '10000110100', '10001110100', '10011110100', '10111110100', '10111110101'], ['01000001010', '01000011010', '01000111010', '01001111010', '01011111010', '11011111010'], ['00100000101', '00100001101', '00100011101', '00100111101', '00101111101', '01101111101'], ['10010000010', '10010000110', '10010001110', '10010011110', '10010111110', '10110111110'], ['00011000001', '00011000011', '00011000111', '00011001111', '00111001111', '01111001111'], ['10001100000', '10001100001', '10001100011', '10001100111', '10011100111', '10111100111'], ['01000110000', '11000110000', '11000110001', '11000110011', '11001110011', '11011110011'], ['00100011000', '01100011000', '11100011000', '11100011001', '11100111001', '11101111001'], ['00010001100', '00110001100', '01110001100', '11110001100', '11110011100', '11110111100'], ['00001000110', '00011000110', '00111000110', '01111000110', '01111001110', '01111011110'], ['00000100011', '00001100011', '00011100011', '00111100011', '00111100111', '00111101111'], ['10000010001', '10000110001', '10001110001', '10011110001', '10011110011', '10011110111'], ['11000001000', '11000011000', '11000111000', '11001111000', '11001111001', '11001111011'], ['01100000100', '01100001100', '01100011100', '01100111100', '11100111100', '11100111101'], ['00110000010', '00110000110', '00110001110', '00110011110', '01110011110', '11110011110'], ['01000010001', '01000010011', '01000010111', '01000110111', '01001110111', '01011110111'], ['10100001000', '10100001001', '10100001011', '10100011011', '10100111011', '10101111011'], ['01010000100', '11010000100', '11010000101', '11010001101', '11010011101', '11010111101'], ['00101000010', '01101000010', '11101000010', '11101000110', '11101001110', '11101011110'], ['00010100001', '00110100001', '01110100001', '01110100011', '01110100111', '01110101111'], ['10001010000', '10011010000', '10111010000', '10111010001', '10111010011', '10111010111'], ['01000101000', '01001101000', '01011101000', '11011101000', '11011101001', '11011101011'], ['00100010100', '00100110100', '00101110100', '01101110100', '11101110100', '11101110101'], ['00010001010', '00010011010', '00010111010', '00110111010', '01110111010', '11110111010'], ['00001000101', '00001001101', '00001011101', '00011011101', '00111011101', '01111011101'], ['10000100010', '10000100110', '10000101110', '10001101110', '10011101110', '10111101110'], ['00100100001', '00100100011', '00100100111', '00100101111', '00101101111', '01101101111'], ['10010010000', '10010010001', '10010010011', '10010010111', '10010110111', '10110110111'], ['01001001000', '11001001000', '11001001001', '11001001011', '11001011011', '11011011011'], ['00100100100', '01100100100', '11100100100', '11100100101', '11100101101', '11101101101'], ['00010010010', '00110010010', '01110010010', '11110010010', '11110010110', '11110110110'], ['00001001001', '00011001001', '00111001001', '01111001001', '01111001011', '01111011011'], ['10000100100', '10001100100', '10011100100', '10111100100', '10111100101', '10111101101'], ['01000010010', '01000110010', '01001110010', '01011110010', '11011110010', '11011110110'], ['00100001001', '00100011001', '00100111001', '00101111001', '01101111001', '01101111011'], ['10010000100', '10010001100', '10010011100', '10010111100', '10110111100', '10110111101'], ['01001000010', '01001000110', '01001001110', '01001011110', '01011011110', '11011011110'], ['01000100001', '01000100011', '01000100111', '01000101111', '01001101111', '01011101111'], ['10100010000', '10100010001', '10100010011', '10100010111', '10100110111', '10101110111'], ['01010001000', '11010001000', '11010001001', '11010001011', '11010011011', '11010111011'], ['00101000100', '01101000100', '11101000100', '11101000101', '11101001101', '11101011101'], ['00010100010', '00110100010', '01110100010', '11110100010', '11110100110', '11110101110'], ['00001010001', '00011010001', '00111010001', '01111010001', '01111010011', '01111010111'], ['10000101000', '10001101000', '10011101000', '10111101000', '10111101001', '10111101011'], ['01000010100', '01000110100', '01001110100', '01011110100', '11011110100', '11011110101'], ['00100001010', '00100011010', '00100111010', '00101111010', '01101111010', '11101111010'], ['00010000101', '00010001101', '00010011101', '00010111101', '00110111101', '01110111101'], ['10001000010', '10001000110', '10001001110', '10001011110', '10011011110', '10111011110'], ['00100010001', '00100010011', '00100010111', '00100110111', '00101110111', '01101110111'], ['10010001000', '10010001001', '10010001011', '10010011011', '10010111011', '10110111011'], ['01001000100', '11001000100', '11001000101', '11001001101', '11001011101', '11011011101'], ['00100100010', '01100100010', '11100100010', '11100100110', '11100101110', '11101101110'], ['00010010001', '00110010001', '01110010001', '01110010011', '01110010111', '01110110111'], ['10001001000', '10011001000', '10111001000', '10111001001', '10111001011', '10111011011'], ['01000100100', '01001100100', '01011100100', '11011100100', '11011100101', '11011101101'], ['00100010010', '00100110010', '00101110010', '01101110010', '11101110010', '11101110110'], ['00010001001', '00010011001', '00010111001', '00110111001', '01110111001', '01110111011'], ['10001000100', '10001001100', '10001011100', '10011011100', '10111011100', '10111011101'], ['01000100010', '01000100110', '01000101110', '01001101110', '01011101110', '11011101110'], ['01010001001', '01010001011', '01010011011', '01010111011'], ['10101000100', '10101000101', '10101001101', '10101011101'], ['01010100010', '11010100010', '11010100110', '11010101110'], ['00101010001', '01101010001', '01101010011', '01101010111'], ['10010101000', '10110101000', '10110101001', '10110101011'], ['01001010100', '01011010100', '11011010100', '11011010101'], ['00100101010', '00101101010', '01101101010', '11101101010'], ['00010010101', '00010110101', '00110110101', '01110110101'], ['10001001010', '10001011010', '10011011010', '10111011010'], ['01000100101', '01000101101', '01001101101', '01011101101'], ['10100010010', '10100010110', '10100110110', '10101110110'], ['01000011001', '01000111001', '01001111001', '01011111001'], ['10100001100', '10100011100', '10100111100', '10101111100'], ['01010000110', '01010001110', '01010011110', '01010111110'], ['00101000011', '00101000111', '00101001111', '00101011111'], ['10010100001', '10010100011', '10010100111', '10010101111'], ['11001010000', '11001010001', '11001010011', '11001010111'], ['01100101000', '11100101000', '11100101001', '11100101011'], ['00110010100', '01110010100', '11110010100', '11110010101'], ['00011001010', '00111001010', '01111001010', '11111001010'], ['00001100101', '00011100101', '00111100101', '01111100101'], ['10000110010', '10001110010', '10011110010', '10111110010'], ['01110000001', '01110000011', '01110000111', '01110001111'], ['10111000000', '10111000001', '10111000011', '10111000111'], ['01011100000', '11011100000', '11011100001', '11011100011'], ['00101110000', '01101110000', '11101110000', '11101110001'], ['00010111000', '00110111000', '01110111000', '11110111000'], ['00001011100', '00011011100', '00111011100', '01111011100'], ['00000101110', '00001101110', '00011101110', '00111101110'], ['00000010111', '00000110111', '00001110111', '00011110111'], ['10000001011', '10000011011', '10000111011', '10001111011'], ['11000000101', '11000001101', '11000011101', '11000111101'], ['11100000010', '11100000110', '11100001110', '11100011110'], ['01100100001', '01100100011', '01100100111', '01100101111'], ['10110010000', '10110010001', '10110010011', '10110010111'], ['01011001000', '11011001000', '11011001001', '11011001011'], ['00101100100', '01101100100', '11101100100', '11101100101'], ['00010110010', '00110110010', '01110110010', '11110110010'], ['00001011001', '00011011001', '00111011001', '01111011001'], ['10000101100', '10001101100', '10011101100', '10111101100'], ['01000010110', '01000110110', '01001110110', '01011110110'], ['00100001011', '00100011011', '00100111011', '00101111011'], ['10010000101', '10010001101', '10010011101', '10010111101'], ['11001000010', '11001000110', '11001001110', '11001011110'], ['01011000001', '01011000011', '01011000111', '01011001111'], ['10101100000', '10101100001', '10101100011', '10101100111'], ['01010110000', '11010110000', '11010110001', '11010110011'], ['00101011000', '01101011000', '11101011000', '11101011001'], ['00010101100', '00110101100', '01110101100', '11110101100'], ['00001010110', '00011010110', '00111010110', '01111010110'], ['00000101011', '00001101011', '00011101011', '00111101011'], ['10000010101', '10000110101', '10001110101', '10011110101'], ['11000001010', '11000011010', '11000111010', '11001111010'], ['01100000101', '01100001101', '01100011101', '01100111101'], ['10110000010', '10110000110', '10110001110', '10110011110'], ['01010100001', '01010100011', '01010100111', '01010101111'], ['10101010000', '10101010001', '10101010011', '10101010111'], ['01010101000', '11010101000', '11010101001', '11010101011'], ['00101010100', '01101010100', '11101010100', '11101010101'], ['00010101010', '00110101010', '01110101010', '11110101010'], ['00001010101', '00011010101', '00111010101', '01111010101'], ['10000101010', '10001101010', '10011101010', '10111101010'], ['01000010101', '01000110101', '01001110101', '01011110101'], ['10100001010', '10100011010', '10100111010', '10101111010'], ['01010000101', '01010001101', '01010011101', '01010111101'], ['10101000010', '10101000110', '10101001110', '10101011110'], ['01000110001', '01000110011', '01001110011', '01011110011'], ['10100011000', '10100011001', '10100111001', '10101111001'], ['01010001100', '11010001100', '11010011100', '11010111100'], ['00101000110', '01101000110', '01101001110', '01101011110'], ['00010100011', '00110100011', '00110100111', '00110101111'], ['10001010001', '10011010001', '10011010011', '10011010111'], ['11000101000', '11001101000', '11001101001', '11001101011'], ['01100010100', '01100110100', '11100110100', '11100110101'], ['00110001010', '00110011010', '01110011010', '11110011010'], ['00011000101', '00011001101', '00111001101', '01111001101'], ['10001100010', '10001100110', '10011100110', '10111100110'], ['00111000001', '00111000011', '00111000111', '01111000111'], ['10011100000', '10011100001', '10011100011', '10111100011'], ['01001110000', '11001110000', '11001110001', '11011110001'], ['00100111000', '01100111000', '11100111000', '11101111000'], ['00010011100', '00110011100', '01110011100', '01110111100'], ['00001001110', '00011001110', '00111001110', '00111011110'], ['00000100111', '00001100111', '00011100111', '00011101111'], ['10000010011', '10000110011', '10001110011', '10001110111'], ['11000001001', '11000011001', '11000111001', '11000111011'], ['11100000100', '11100001100', '11100011100', '11100011101'], ['01110000010', '01110000110', '01110001110', '11110001110'], ['01100010001', '01100010011', '01100010111', '01100110111'], ['10110001000', '10110001001', '10110001011', '10110011011'], ['01011000100', '11011000100', '11011000101', '11011001101'], ['00101100010', '01101100010', '11101100010', '11101100110'], ['00010110001', '00110110001', '01110110001', '01110110011'], ['10001011000', '10011011000', '10111011000', '10111011001'], ['01000101100', '01001101100', '01011101100', '11011101100'], ['00100010110', '00100110110', '00101110110', '01101110110'], ['00010001011', '00010011011', '00010111011', '00110111011'], ['10001000101', '10001001101', '10001011101', '10011011101'], ['11000100010', '11000100110', '11000101110', '11001101110'], ['01001100001', '01001100011', '01001100111', '01011100111'], ['10100110000', '10100110001', '10100110011', '10101110011'], ['01010011000', '11010011000', '11010011001', '11010111001'], ['00101001100', '01101001100', '11101001100', '11101011100'], ['00010100110', '00110100110', '01110100110', '01110101110'], ['00001010011', '00011010011', '00111010011', '00111010111'], ['10000101001', '10001101001', '10011101001', '10011101011'], ['11000010100', '11000110100', '11001110100', '11001110101'], ['01100001010', '01100011010', '01100111010', '11100111010'], ['00110000101', '00110001101', '00110011101', '01110011101'], ['10011000010', '10011000110', '10011001110', '10111001110'], ['01001010001', '01001010011', '01001010111', '01011010111'], ['10100101000', '10100101001', '10100101011', '10101101011'], ['01010010100', '11010010100', '11010010101', '11010110101'], ['00101001010', '01101001010', '11101001010', '11101011010'], ['00010100101', '00110100101', '01110100101', '01110101101'], ['10001010010', '10011010010', '10111010010', '10111010110'], ['01000101001', '01001101001', '01011101001', '01011101011'], ['10100010100', '10100110100', '10101110100', '10101110101'], ['01010001010', '01010011010', '01010111010', '11010111010'], ['00101000101', '00101001101', '00101011101', '01101011101'], ['10010100010', '10010100110', '10010101110', '10110101110'], ['01010010001', '01010010011', '01010010111', '01010110111'], ['10101001000', '10101001001', '10101001011', '10101011011'], ['01010100100', '11010100100', '11010100101', '11010101101'], ['00101010010', '01101010010', '11101010010', '11101010110'], ['00010101001', '00110101001', '01110101001', '01110101011'], ['10001010100', '10011010100', '10111010100', '10111010101'], ['01000101010', '01001101010', '01011101010', '11011101010'], ['00100010101', '00100110101', '00101110101', '01101110101'], ['10010001010', '10010011010', '10010111010', '10110111010'], ['01001000101', '01001001101', '01001011101', '01011011101'], ['10100100010', '10100100110', '10100101110', '10101101110'], ['00100110001', '00100110011', '00101110011', '01101110011'], ['10010011000', '10010011001', '10010111001', '10110111001'], ['01001001100', '11001001100', '11001011100', '11011011100'], ['00100100110', '01100100110', '01100101110', '01101101110'], ['00010010011', '00110010011', '00110010111', '00110110111'], ['10001001001', '10011001001', '10011001011', '10011011011'], ['11000100100', '11001100100', '11001100101', '11001101101'], ['01100010010', '01100110010', '11100110010', '11100110110'], ['00110001001', '00110011001', '01110011001', '01110011011'], ['10011000100', '10011001100', '10111001100', '10111001101'], ['01001100010', '01001100110', '01011100110', '11011100110'], ['01001001001', '01001001011', '01001011011', '01011011011'], ['10100100100', '10100100101', '10100101101', '10101101101'], ['01010010010', '11010010010', '11010010110', '11010110110'], ['00101001001', '01101001001', '01101001011', '01101011011'], ['10010100100', '10110100100', '10110100101', '10110101101'], ['01001010010', '01011010010', '11011010010', '11011010110'], ['00100101001', '00101101001', '01101101001', '01101101011'], ['10010010100', '10010110100', '10110110100', '10110110101'], ['01001001010', '01001011010', '01011011010', '11011011010'], ['00100100101', '00100101101', '00101101101', '01101101101'], ['10010010010', '10010010110', '10010110110', '10110110110'], ['00101100001', '00101100011', '00101100111', '01101100111'], ['10010110000', '10010110001', '10010110011', '10110110011'], ['01001011000', '11001011000', '11001011001', '11011011001'], ['00100101100', '01100101100', '11100101100', '11101101100'], ['00010010110', '00110010110', '01110010110', '01110110110'], ['00001001011', '00011001011', '00111001011', '00111011011'], ['10000100101', '10001100101', '10011100101', '10011101101'], ['11000010010', '11000110010', '11001110010', '11001110110'], ['01100001001', '01100011001', '01100111001', '01100111011'], ['10110000100', '10110001100', '10110011100', '10110011101'], ['01011000010', '01011000110', '01011001110', '11011001110'], ['01001110001', '01011110001'], ['10100111000', '10101111000'], ['01010011100', '01010111100'], ['00101001110', '00101011110'], ['00010100111', '00010101111'], ['10001010011', '10001010111'], ['11000101001', '11000101011'], ['11100010100', '11100010101'], ['01110001010', '11110001010'], ['00111000101', '01111000101'], ['10011100010', '10111100010'], ['01111000001', '01111000011'], ['10111100000', '10111100001'], ['01011110000', '11011110000'], ['00101111000', '01101111000'], ['00010111100', '00110111100'], ['00001011110', '00011011110'], ['00000101111', '00001101111'], ['10000010111', '10000110111'], ['11000001011', '11000011011'], ['11100000101', '11100001101'], ['11110000010', '11110000110'], ['01010011001', '01010111001'], ['10101001100', '10101011100'], ['01010100110', '01010101110'], ['00101010011', '00101010111'], ['10010101001', '10010101011'], ['11001010100', '11001010101'], ['01100101010', '11100101010'], ['00110010101', '01110010101'], ['10011001010', '10111001010'], ['01001100101', '01011100101'], ['10100110010', '10101110010'], ['01011100001', '01011100011'], ['10101110000', '10101110001'], ['01010111000', '11010111000'], ['00101011100', '01101011100'], ['00010101110', '00110101110'], ['00001010111', '00011010111'], ['10000101011', '10001101011'], ['11000010101', '11000110101'], ['11100001010', '11100011010'], ['01110000101', '01110001101'], ['10111000010', '10111000110'], ['00101110001', '01101110001'], ['10010111000', '10110111000'], ['01001011100', '01011011100'], ['00100101110', '00101101110'], ['00010010111', '00010110111'], ['10001001011', '10001011011'], ['11000100101', '11000101101'], ['11100010010', '11100010110'], ['01110001001', '01110001011'], ['10111000100', '10111000101'], ['01011100010', '11011100010'], ['01101100001', '01101100011'], ['10110110000', '10110110001'], ['01011011000', '11011011000'], ['00101101100', '01101101100'], ['00010110110', '00110110110'], ['00001011011', '00011011011'], ['10000101101', '10001101101'], ['11000010110', '11000110110'], ['01100001011', '01100011011'], ['10110000101', '10110001101'], ['11011000010', '11011000110'], ['01100110001', '01100110011'], ['10110011000', '10110011001'], ['01011001100', '11011001100'], ['00101100110', '01101100110'], ['00010110011', '00110110011'], ['10001011001', '10011011001'], ['11000101100', '11001101100'], ['01100010110', '01100110110'], ['00110001011', '00110011011'], ['10011000101', '10011001101'], ['11001100010', '11001100110'], ['01001011001', '01011011001'], ['10100101100', '10101101100'], ['01010010110', '01010110110'], ['00101001011', '00101011011'], ['10010100101', '10010101101'], ['11001010010', '11001010110'], ['01100101001', '01100101011'], ['10110010100', '10110010101'], ['01011001010', '11011001010'], ['00101100101', '01101100101'], ['10010110010', '10110110010'], ['01011010001', '01011010011'], ['10101101000', '10101101001'], ['01010110100', '11010110100'], ['00101011010', '01101011010'], ['00010101101', '00110101101'], ['10001010110', '10011010110'], ['01000101011', '01001101011'], ['10100010101', '10100110101'], ['11010001010', '11010011010'], ['01101000101', '01101001101'], ['10110100010', '10110100110'], ['01011001001', '01011001011'], ['10101100100', '10101100101'], ['01010110010', '11010110010'], ['00101011001', '01101011001'], ['10010101100', '10110101100'], ['01001010110', '01011010110'], ['00100101011', '00101101011'], ['10010010101', '10010110101'], ['11001001010', '11001011010'], ['01100100101', '01100101101'], ['10110010010', '10110010110'], ['01010110001', '01010110011'], ['10101011000', '10101011001'], ['01010101100', '11010101100'], ['00101010110', '01101010110'], ['00010101011', '00110101011'], ['10001010101', '10011010101'], ['11000101010', '11001101010'], ['01100010101', '01100110101'], ['10110001010', '10110011010'], ['01011000101', '01011001101'], ['10101100010', '10101100110'], ['01010101001', '01010101011'], ['10101010100', '10101010101'], ['01010101010', '11010101010'], ['00101010101', '01101010101'], ['10010101010', '10110101010'], ['01001010101', '01011010101'], ['10100101010', '10101101010'], ['01010010101', '01010110101'], ['10101001010', '10101011010'], ['01010100101', '01010101101'], ['10101010010', '10101010110']], [['00000000000', '00000000100', '00000100100', '00000101100', '01000101100', '01100101100', '01100111100', '01110111100', '11110111100', '11110111101', '11110111111', '11111111111'], ['00000000010', '00000010010', '00000010110', '00100010110', '00110010110', '00110011110', '00111011110', '01111011110', '11111011110', '11111011111'], ['00000000001', '00000001001', '00000001011', '00010001011', '00011001011', '00011001111', '00011101111', '00111101111', '01111101111', '11111101111'], ['10000000000', '10000000100', '10000000101', '10001000101', '10001100101', '10001100111', '10001110111', '10011110111', '10111110111', '11111110111'], ['01000000000', '01000000010', '11000000010', '11000100010', '11000110010', '11000110011', '11000111011', '11001111011', '11011111011', '11111111011'], ['00100000000', '00100000001', '01100000001', '01100010001', '01100011001', '11100011001', '11100011101', '11100111101', '11101111101', '11111111101'], ['00010000000', '10010000000', '10110000000', '10110001000', '10110001100', '11110001100', '11110001110', '11110011110', '11110111110', '11111111110'], ['00001000000', '01001000000', '01011000000', '01011000100', '01011000110', '01111000110', '01111000111', '01111001111', '01111011111', '01111111111'], ['00000100000', '00100100000', '00101100000', '00101100010', '00101100011', '00111100011', '10111100011', '10111100111', '10111101111', '10111111111'], ['00000010000', '00010010000', '00010110000', '00010110001', '10010110001', '10011110001', '11011110001', '11011110011', '11011110111', '11011111111'], ['00000001000', '00001001000', '00001011000', '10001011000', '11001011000', '11001111000', '11101111000', '11101111001', '11101111011', '11101111111'], ['00000010001', '10000010001', '11000010001', '11010010001', '11010010101', '11110010101', '11110010111', '11110011111'], ['10000001000', '11000001000', '11100001000', '11101001000', '11101001010', '11111001010', '11111001011', '11111001111'], ['01000000100', '01100000100', '01110000100', '01110100100', '01110100101', '01111100101', '11111100101', '11111100111'], ['00100000010', '00110000010', '00111000010', '00111010010', '10111010010', '10111110010', '11111110010', '11111110011'], ['00010000001', '00011000001', '00011100001', '00011101001', '01011101001', '01011111001', '01111111001', '11111111001'], ['10001000000', '10001100000', '10001110000', '10001110100', '10101110100', '10101111100', '10111111100', '11111111100'], ['01000100000', '01000110000', '01000111000', '01000111010', '01010111010', '01010111110', '01011111110', '01111111110'], ['00100010000', '00100011000', '00100011100', '00100011101', '00101011101', '00101011111', '00101111111', '00111111111'], ['00010001000', '00010001100', '00010001110', '10010001110', '10010101110', '10010101111', '10010111111', '10011111111'], ['00001000100', '00001000110', '00001000111', '01001000111', '01001010111', '11001010111', '11001011111', '11001111111'], ['00000100010', '00000100011', '10000100011', '10100100011', '10100101011', '11100101011', '11100101111', '11100111111'], ['00000000101', '00000010101', '00010010101', '01010010101', '01010010111', '01011010111', '01011011111', '11011011111'], ['10000000010', '10000001010', '10001001010', '10101001010', '10101001011', '10101101011', '10101101111', '11101101111'], ['01000000001', '01000000101', '01000100101', '01010100101', '11010100101', '11010110101', '11010110111', '11110110111'], ['10100000000', '10100000010', '10100010010', '10101010010', '11101010010', '11101011010', '11101011011', '11111011011'], ['01010000000', '01010000001', '01010001001', '01010101001', '01110101001', '01110101101', '11110101101', '11111101101'], ['00101000000', '10101000000', '10101000100', '10101010100', '10111010100', '10111010110', '11111010110', '11111110110'], ['00010100000', '01010100000', '01010100010', '01010101010', '01011101010', '01011101011', '01111101011', '01111111011'], ['00001010000', '00101010000', '00101010001', '00101010101', '00101110101', '10101110101', '10111110101', '10111111101'], ['00000101000', '00010101000', '10010101000', '10010101010', '10010111010', '11010111010', '11011111010', '11011111110'], ['00000010100', '00001010100', '01001010100', '01001010101', '01001011101', '01101011101', '01101111101', '01101111111'], ['00000001010', '00000101010', '00100101010', '10100101010', '10100101110', '10110101110', '10110111110', '10110111111'], ['00000100001', '00000101001', '00100101001', '00100111001', '00110111001', '00110111011', '00111111011', '10111111011'], ['10000010000', '10000010100', '10010010100', '10010011100', '10011011100', '10011011101', '10011111101', '11011111101'], ['01000001000', '01000001010', '01001001010', '01001001110', '01001101110', '11001101110', '11001111110', '11101111110'], ['00100000100', '00100000101', '00100100101', '00100100111', '00100110111', '01100110111', '01100111111', '01110111111'], ['00010000010', '10010000010', '10010010010', '10010010011', '10010011011', '10110011011', '10110011111', '10111011111'], ['00001000001', '01001000001', '01001001001', '11001001001', '11001001101', '11011001101', '11011001111', '11011101111'], ['10000100000', '10100100000', '10100100100', '11100100100', '11100100110', '11101100110', '11101100111', '11101110111'], ['01000010000', '01010010000', '01010010010', '01110010010', '01110010011', '01110110011', '11110110011', '11110111011'], ['00100001000', '00101001000', '00101001001', '00111001001', '10111001001', '10111011001', '11111011001', '11111011101'], ['00010000100', '00010100100', '10010100100', '10011100100', '11011100100', '11011101100', '11111101100', '11111101110'], ['00001000010', '00001010010', '01001010010', '01001110010', '01101110010', '01101110110', '01111110110', '01111110111'], ['00000000011', '00100000011', '00100010011', '01100010011', '11100010011', '11100011011', '11100011111', '11101011111'], ['10000000001', '10010000001', '10010001001', '10110001001', '11110001001', '11110001101', '11110001111', '11110101111'], ['11000000000', '11001000000', '11001000100', '11011000100', '11111000100', '11111000110', '11111000111', '11111010111'], ['01100000000', '01100100000', '01100100010', '01101100010', '01111100010', '01111100011', '11111100011', '11111101011'], ['00110000000', '00110010000', '00110010001', '00110110001', '00111110001', '10111110001', '11111110001', '11111110101'], ['00011000000', '00011001000', '10011001000', '10011011000', '10011111000', '11011111000', '11111111000', '11111111010'], ['00001100000', '00001100100', '01001100100', '01001101100', '01001111100', '01101111100', '01111111100', '01111111101'], ['00000110000', '00000110010', '00100110010', '00100110110', '00100111110', '00110111110', '00111111110', '10111111110'], ['00000011000', '00000011001', '00010011001', '00010011011', '00010011111', '00011011111', '00011111111', '01011111111'], ['00000001100', '10000001100', '10001001100', '10001001101', '10001001111', '10001101111', '10001111111', '10101111111'], ['00000000110', '01000000110', '01000100110', '11000100110', '11000100111', '11000110111', '11000111111', '11010111111'], ['00001010001', '10001010001', '10101010001', '10111010001', '11111010001', '11111010101'], ['10000101000', '11000101000', '11010101000', '11011101000', '11111101000', '11111101010'], ['01000010100', '01100010100', '01101010100', '01101110100', '01111110100', '01111110101'], ['00100001010', '00110001010', '00110101010', '00110111010', '00111111010', '10111111010'], ['00010000101', '00011000101', '00011010101', '00011011101', '00011111101', '01011111101'], ['10001000010', '10001100010', '10001101010', '10001101110', '10001111110', '10101111110'], ['01000100001', '01000110001', '01000110101', '01000110111', '01000111111', '01010111111'], ['10100010000', '10100011000', '10100011010', '10100011011', '10100011111', '10101011111'], ['01010001000', '01010001100', '01010001101', '11010001101', '11010001111', '11010101111'], ['00101000100', '00101000110', '10101000110', '11101000110', '11101000111', '11101010111'], ['00010100010', '00010100011', '01010100011', '01110100011', '11110100011', '11110101011'], ['00000010011', '00001010011', '01001010011', '01001110011', '01101110011', '01111110011'], ['10000001001', '10000101001', '10100101001', '10100111001', '10110111001', '10111111001'], ['11000000100', '11000010100', '11010010100', '11010011100', '11011011100', '11011111100'], ['01100000010', '01100001010', '01101001010', '01101001110', '01101101110', '01101111110'], ['00110000001', '00110000101', '00110100101', '00110100111', '00110110111', '00110111111'], ['10011000000', '10011000010', '10011010010', '10011010011', '10011011011', '10011011111'], ['01001100000', '01001100001', '01001101001', '11001101001', '11001101101', '11001101111'], ['00100110000', '10100110000', '10100110100', '11100110100', '11100110110', '11100110111'], ['00010011000', '01010011000', '01010011010', '01110011010', '01110011011', '11110011011'], ['00001001100', '00101001100', '00101001101', '00111001101', '10111001101', '11111001101'], ['00000100110', '00010100110', '10010100110', '10011100110', '11011100110', '11111100110'], ['00000110001', '00100110001', '01100110001', '01100110101', '01110110101', '01110110111'], ['10000011000', '10010011000', '10110011000', '10110011010', '10111011010', '10111011011'], ['01000001100', '01001001100', '01011001100', '01011001101', '01011101101', '11011101101'], ['00100000110', '00100100110', '00101100110', '10101100110', '10101110110', '11101110110'], ['00010000011', '00010010011', '00010110011', '01010110011', '01010111011', '01110111011'], ['10001000001', '10001001001', '10001011001', '10101011001', '10101011101', '10111011101'], ['11000100000', '11000100100', '11000101100', '11010101100', '11010101110', '11011101110'], ['01100010000', '01100010010', '01100010110', '01101010110', '01101010111', '01101110111'], ['00110001000', '00110001001', '00110001011', '00110101011', '10110101011', '10110111011'], ['00011000100', '10011000100', '10011000101', '10011010101', '11011010101', '11011011101'], ['00001100010', '01001100010', '11001100010', '11001101010', '11101101010', '11101101110'], ['00001001001', '00001011001', '00001111001', '10001111001', '11001111001', '11011111001'], ['10000100100', '10000101100', '10000111100', '11000111100', '11100111100', '11101111100'], ['01000010010', '01000010110', '01000011110', '01100011110', '01110011110', '01110111110'], ['00100001001', '00100001011', '00100001111', '00110001111', '00111001111', '00111011111'], ['10010000100', '10010000101', '10010000111', '10011000111', '10011100111', '10011101111'], ['01001000010', '11001000010', '11001000011', '11001100011', '11001110011', '11001110111'], ['00100100001', '01100100001', '11100100001', '11100110001', '11100111001', '11100111011'], ['10010010000', '10110010000', '11110010000', '11110011000', '11110011100', '11110011101'], ['01001001000', '01011001000', '01111001000', '01111001100', '01111001110', '11111001110'], ['00100100100', '00101100100', '00111100100', '00111100110', '00111100111', '01111100111'], ['00010010010', '00010110010', '00011110010', '00011110011', '10011110011', '10111110011'], ['00001000101', '00001010101', '00001110101', '00001110111', '00001111111', '01001111111'], ['10000100010', '10000101010', '10000111010', '10000111011', '10000111111', '10100111111'], ['01000010001', '01000010101', '01000011101', '11000011101', '11000011111', '11010011111'], ['10100001000', '10100001010', '10100001110', '11100001110', '11100001111', '11101001111'], ['01010000100', '01010000101', '01010000111', '01110000111', '11110000111', '11110100111'], ['00101000010', '10101000010', '10101000011', '10111000011', '11111000011', '11111010011'], ['00010100001', '01010100001', '11010100001', '11011100001', '11111100001', '11111101001'], ['10001010000', '10101010000', '11101010000', '11101110000', '11111110000', '11111110100'], ['01000101000', '01010101000', '01110101000', '01110111000', '01111111000', '01111111010'], ['00100010100', '00101010100', '00111010100', '00111011100', '00111111100', '00111111101'], ['00010001010', '00010101010', '00011101010', '00011101110', '00011111110', '10011111110'], ['00010001001', '00011001001', '00011011001', '00011111001', '00011111011', '10011111011'], ['10001000100', '10001100100', '10001101100', '10001111100', '10001111101', '11001111101'], ['01000100010', '01000110010', '01000110110', '01000111110', '11000111110', '11100111110'], ['00100010001', '00100011001', '00100011011', '00100011111', '01100011111', '01110011111'], ['10010001000', '10010001100', '10010001101', '10010001111', '10110001111', '10111001111'], ['01001000100', '01001000110', '11001000110', '11001000111', '11011000111', '11011100111'], ['00100100010', '00100100011', '01100100011', '11100100011', '11101100011', '11101110011'], ['00010010001', '10010010001', '10110010001', '11110010001', '11110110001', '11110111001'], ['10001001000', '11001001000', '11011001000', '11111001000', '11111011000', '11111011100'], ['01000100100', '01100100100', '01101100100', '01111100100', '01111101100', '01111101110'], ['00100010010', '00110010010', '00110110010', '00111110010', '00111110110', '00111110111'], ['00000001101', '00010001101', '00010001111', '01010001111', '01011001111', '01011101111'], ['10000000110', '10001000110', '10001000111', '10101000111', '10101100111', '10101110111'], ['01000000011', '01000100011', '11000100011', '11010100011', '11010110011', '11010111011'], ['10100000001', '10100010001', '11100010001', '11101010001', '11101011001', '11101011101'], ['11010000000', '11010001000', '11110001000', '11110101000', '11110101100', '11110101110'], ['01101000000', '01101000100', '01111000100', '01111010100', '01111010110', '01111010111'], ['00110100000', '00110100010', '00111100010', '00111101010', '00111101011', '10111101011'], ['00011010000', '00011010001', '00011110001', '00011110101', '10011110101', '11011110101'], ['00001101000', '10001101000', '10001111000', '10001111010', '11001111010', '11101111010'], ['00000110100', '01000110100', '01000111100', '01000111101', '01100111101', '01110111101'], ['00000011010', '00100011010', '00100011110', '10100011110', '10110011110', '10111011110'], ['00000000111', '00010000111', '00010010111', '00011010111', '00011110111', '01011110111'], ['10000000011', '10001000011', '10001001011', '10001101011', '10001111011', '10101111011'], ['11000000001', '11000100001', '11000100101', '11000110101', '11000111101', '11010111101'], ['11100000000', '11100010000', '11100010010', '11100011010', '11100011110', '11101011110'], ['01110000000', '01110001000', '01110001001', '01110001101', '01110001111', '01110101111'], ['00111000000', '00111000100', '10111000100', '10111000110', '10111000111', '10111010111'], ['00011100000', '00011100010', '01011100010', '01011100011', '11011100011', '11011101011'], ['00001110000', '00001110001', '00101110001', '10101110001', '11101110001', '11101110101'], ['00000111000', '10000111000', '10010111000', '11010111000', '11110111000', '11110111010'], ['00000011100', '01000011100', '01001011100', '01101011100', '01111011100', '01111011101'], ['00000001110', '00100001110', '00100101110', '00110101110', '00111101110', '10111101110'], ['00001000011', '01001000011', '01001001011', '01001101011', '11001101011', '11101101011'], ['10000100001', '10100100001', '10100100101', '10100110101', '11100110101', '11110110101'], ['11000010000', '11010010000', '11010010010', '11010011010', '11110011010', '11111011010'], ['01100001000', '01101001000', '01101001001', '01101001101', '01111001101', '01111101101'], ['00110000100', '00110100100', '10110100100', '10110100110', '10111100110', '10111110110'], ['00011000010', '00011010010', '01011010010', '01011010011', '01011110011', '01011111011'], ['00001100001', '00001101001', '00101101001', '10101101001', '10101111001', '10101111101'], ['10000110000', '10000110100', '10010110100', '11010110100', '11010111100', '11010111110'], ['01000011000', '01000011010', '01001011010', '01101011010', '01101011110', '01101011111'], ['00100001100', '00100001101', '00100101101', '00110101101', '00110101111', '10110101111'], ['00010000110', '10010000110', '10010010110', '10011010110', '10011010111', '11011010111'], ['00000100101', '00000110101', '00000111101', '00100111101', '10100111101', '10110111101'], ['10000010010', '10000011010', '10000011110', '10010011110', '11010011110', '11011011110'], ['01000001001', '01000001101', '01000001111', '01001001111', '01101001111', '01101101111'], ['10100000100', '10100000110', '10100000111', '10100100111', '10110100111', '10110110111'], ['01010000010', '01010000011', '11010000011', '11010010011', '11011010011', '11011011011'], ['00101000001', '10101000001', '11101000001', '11101001001', '11101101001', '11101101101'], ['10010100000', '11010100000', '11110100000', '11110100100', '11110110100', '11110110110'], ['01001010000', '01101010000', '01111010000', '01111010010', '01111011010', '01111011011'], ['00100101000', '00110101000', '00111101000', '00111101001', '00111101101', '10111101101'], ['00010010100', '00011010100', '00011110100', '10011110100', '10011110110', '11011110110'], ['00001001010', '00001101010', '00001111010', '01001111010', '01001111011', '01101111011'], ['00000011101', '00000011111', '00001011111', '01001011111'], ['10000001110', '10000001111', '10000101111', '10100101111'], ['01000000111', '11000000111', '11000010111', '11010010111'], ['10100000011', '11100000011', '11100001011', '11101001011'], ['11010000001', '11110000001', '11110000101', '11110100101'], ['11101000000', '11111000000', '11111000010', '11111010010'], ['01110100000', '01111100000', '01111100001', '01111101001'], ['00111010000', '00111110000', '10111110000', '10111110100'], ['00011101000', '00011111000', '01011111000', '01011111010'], ['00001110100', '00001111100', '00101111100', '00101111101'], ['00000111010', '00000111110', '00010111110', '10010111110'], ['00000100111', '01000100111', '01001100111', '01001110111'], ['10000010011', '10100010011', '10100110011', '10100111011'], ['11000001001', '11010001001', '11010011001', '11010011101'], ['11100000100', '11101000100', '11101001100', '11101001110'], ['01110000010', '01110100010', '01110100110', '01110100111'], ['00111000001', '00111010001', '00111010011', '10111010011'], ['10011100000', '10011101000', '10011101001', '11011101001'], ['01001110000', '01001110100', '11001110100', '11101110100'], ['00100111000', '00100111010', '01100111010', '01110111010'], ['00010011100', '00010011101', '00110011101', '00111011101'], ['00001001110', '10001001110', '10011001110', '10011101110'], ['00001001011', '00001001111', '00001101111', '00101101111'], ['10000100101', '10000100111', '10000110111', '10010110111'], ['11000010010', '11000010011', '11000011011', '11001011011'], ['01100001001', '11100001001', '11100001101', '11100101101'], ['10110000100', '11110000100', '11110000110', '11110010110'], ['01011000010', '01111000010', '01111000011', '01111001011'], ['00101100001', '00111100001', '10111100001', '10111100101'], ['10010110000', '10011110000', '11011110000', '11011110010'], ['01001011000', '01001111000', '01101111000', '01101111001'], ['00100101100', '00100111100', '00110111100', '10110111100'], ['00010010110', '00010011110', '00011011110', '01011011110'], ['00000101011', '00100101011', '00100111011', '01100111011'], ['10000010101', '10010010101', '10010011101', '10110011101'], ['11000001010', '11001001010', '11001001110', '11011001110'], ['01100000101', '01100100101', '01100100111', '01101100111'], ['10110000010', '10110010010', '10110010011', '10110110011'], ['01011000001', '01011001001', '11011001001', '11011011001'], ['10101100000', '10101100100', '11101100100', '11101101100'], ['01010110000', '01010110010', '01110110010', '01110110110'], ['00101011000', '00101011001', '00111011001', '00111011011'], ['00010101100', '10010101100', '10011101100', '10011101101'], ['00001010110', '01001010110', '01001110110', '11001110110'], ['00010100101', '00010100111', '01010100111', '01010110111'], ['10001010010', '10001010011', '10101010011', '10101011011'], ['01000101001', '11000101001', '11010101001', '11010101101'], ['10100010100', '11100010100', '11101010100', '11101010110'], ['01010001010', '01110001010', '01110101010', '01110101011'], ['00101000101', '00111000101', '00111010101', '10111010101'], ['10010100010', '10011100010', '10011101010', '11011101010'], ['01001010001', '01001110001', '01001110101', '01101110101'], ['10100101000', '10100111000', '10100111010', '10110111010'], ['01010010100', '01010011100', '01010011101', '01011011101'], ['00101001010', '00101001110', '10101001110', '10101101110'], ['00001100011', '10001100011', '10101100011', '10101110011'], ['10000110001', '11000110001', '11010110001', '11010111001'], ['11000011000', '11100011000', '11101011000', '11101011100'], ['01100001100', '01110001100', '01110101100', '01110101110'], ['00110000110', '00111000110', '00111010110', '00111010111'], ['00011000011', '00011100011', '00011101011', '10011101011'], ['10001100001', '10001110001', '10001110101', '11001110101'], ['11000110000', '11000111000', '11000111010', '11100111010'], ['01100011000', '01100011100', '01100011101', '01110011101'], ['00110001100', '00110001110', '10110001110', '10111001110'], ['00011000110', '00011000111', '01011000111', '01011100111'], ['00000101101', '00010101101', '00010111101', '01010111101'], ['10000010110', '10001010110', '10001011110', '10101011110'], ['01000001011', '01000101011', '01000101111', '01010101111'], ['10100000101', '10100010101', '10100010111', '10101010111'], ['11010000010', '11010001010', '11010001011', '11010101011'], ['01101000001', '01101000101', '11101000101', '11101010101'], ['10110100000', '10110100010', '11110100010', '11110101010'], ['01011010000', '01011010001', '01111010001', '01111010101'], ['00101101000', '10101101000', '10111101000', '10111101010'], ['00010110100', '01010110100', '01011110100', '01011110101'], ['00001011010', '00101011010', '00101111010', '10101111010'], ['00000001111', '00000101111', '00100101111', '01100101111'], ['10000000111', '10000010111', '10010010111', '10110010111'], ['11000000011', '11000001011', '11001001011', '11011001011'], ['11100000001', '11100000101', '11100100101', '11101100101'], ['11110000000', '11110000010', '11110010010', '11110110010'], ['01111000000', '01111000001', '01111001001', '01111011001'], ['00111100000', '10111100000', '10111100100', '10111101100'], ['00011110000', '01011110000', '01011110010', '01011110110'], ['00001111000', '00101111000', '00101111001', '00101111011'], ['00000111100', '00010111100', '10010111100', '10010111101'], ['00000011110', '00001011110', '01001011110', '11001011110'], ['00000011011', '00001011011', '00101011011', '01101011011'], ['10000001101', '10000101101', '10010101101', '10110101101'], ['11000000110', '11000010110', '11001010110', '11011010110'], ['01100000011', '01100001011', '01100101011', '01101101011'], ['10110000001', '10110000101', '10110010101', '10110110101'], ['11011000000', '11011000010', '11011001010', '11011011010'], ['01101100000', '01101100001', '01101100101', '01101101101'], ['00110110000', '10110110000', '10110110010', '10110110110'], ['00011011000', '01011011000', '01011011001', '01011011011'], ['00001101100', '00101101100', '10101101100', '10101101101'], ['00000110110', '00010110110', '01010110110', '11010110110'], ['00000110011', '00000111011', '00000111111', '00100111111'], ['10000011001', '10000011101', '10000011111', '10010011111'], ['11000001100', '11000001110', '11000001111', '11001001111'], ['01100000110', '01100000111', '11100000111', '11100100111'], ['00110000011', '10110000011', '11110000011', '11110010011'], ['10011000001', '11011000001', '11111000001', '11111001001'], ['11001100000', '11101100000', '11111100000', '11111100100'], ['01100110000', '01110110000', '01111110000', '01111110010'], ['00110011000', '00111011000', '00111111000', '00111111001'], ['00011001100', '00011101100', '00011111100', '10011111100'], ['00001100110', '00001110110', '00001111110', '01001111110'], ['00000010111', '01000010111', '01000011111', '01010011111'], ['10000001011', '10100001011', '10100001111', '10101001111'], ['11000000101', '11010000101', '11010000111', '11010100111'], ['11100000010', '11101000010', '11101000011', '11101010011'], ['01110000001', '01110100001', '11110100001', '11110101001'], ['10111000000', '10111010000', '11111010000', '11111010100'], ['01011100000', '01011101000', '01111101000', '01111101010'], ['00101110000', '00101110100', '00111110100', '00111110101'], ['00010111000', '00010111010', '00011111010', '10011111010'], ['00001011100', '00001011101', '00001111101', '01001111101'], ['00000101110', '10000101110', '10000111110', '10100111110'], ['00000111001', '00010111001', '00010111011', '00010111111'], ['10000011100', '10001011100', '10001011101', '10001011111'], ['01000001110', '01000101110', '11000101110', '11000101111'], ['00100000111', '00100010111', '01100010111', '11100010111'], ['10010000011', '10010001011', '10110001011', '11110001011'], ['11001000001', '11001000101', '11011000101', '11111000101'], ['11100100000', '11100100010', '11101100010', '11111100010'], ['01110010000', '01110010001', '01110110001', '01111110001'], ['00111001000', '10111001000', '10111011000', '10111111000'], ['00011100100', '01011100100', '01011101100', '01011111100'], ['00001110010', '00101110010', '00101110110', '00101111110'], ['00001100101', '00001100111', '00101100111', '00101110111'], ['10000110010', '10000110011', '10010110011', '10010111011'], ['01000011001', '11000011001', '11001011001', '11001011101'], ['10100001100', '11100001100', '11100101100', '11100101110'], ['01010000110', '01110000110', '01110010110', '01110010111'], ['00101000011', '00111000011', '00111001011', '10111001011'], ['10010100001', '10011100001', '10011100101', '11011100101'], ['11001010000', '11001110000', '11001110010', '11101110010'], ['01100101000', '01100111000', '01100111001', '01110111001'], ['00110010100', '00110011100', '10110011100', '10111011100'], ['00011001010', '00011001110', '01011001110', '01011101110'], ['00001001101', '01001001101', '01001101101', '01001101111'], ['10000100110', '10100100110', '10100110110', '10100110111'], ['01000010011', '01010010011', '01010011011', '11010011011'], ['10100001001', '10101001001', '10101001101', '11101001101'], ['11010000100', '11010100100', '11010100110', '11110100110'], ['01101000010', '01101010010', '01101010011', '01111010011'], ['00110100001', '00110101001', '10110101001', '10111101001'], ['10011010000', '10011010100', '11011010100', '11011110100'], ['01001101000', '01001101010', '01101101010', '01101111010'], ['00100110100', '00100110101', '00110110101', '00110111101'], ['00010011010', '10010011010', '10011011010', '10011011110'], ['00010101001', '10010101001', '10010111001', '10011111001'], ['10001010100', '11001010100', '11001011100', '11001111100'], ['01000101010', '01100101010', '01100101110', '01100111110'], ['00100010101', '00110010101', '00110010111', '00110011111'], ['10010001010', '10011001010', '10011001011', '10011001111'], ['01001000101', '01001100101', '11001100101', '11001100111'], ['10100100010', '10100110010', '11100110010', '11100110011'], ['01010010001', '01010011001', '01110011001', '11110011001'], ['10101001000', '10101001100', '10111001100', '11111001100'], ['01010100100', '01010100110', '01011100110', '01111100110'], ['00101010010', '00101010011', '00101110011', '00111110011'], ['00011100101', '00011100111'], ['10001110010', '10001110011'], ['01000111001', '11000111001'], ['10100011100', '11100011100'], ['01010001110', '01110001110'], ['00101000111', '00111000111'], ['10010100011', '10011100011'], ['11001010001', '11001110001'], ['11100101000', '11100111000'], ['01110010100', '01110011100'], ['00111001010', '00111001110'], ['00011010011', '00011011011'], ['10001101001', '10001101101'], ['11000110100', '11000110110'], ['01100011010', '01100011011'], ['00110001101', '10110001101'], ['10011000110', '11011000110'], ['01001100011', '01101100011'], ['10100110001', '10110110001'], ['11010011000', '11011011000'], ['01101001100', '01101101100'], ['00110100110', '00110110110'], ['00101001011', '00101001111'], ['10010100101', '10010100111'], ['11001010010', '11001010011'], ['01100101001', '11100101001'], ['10110010100', '11110010100'], ['01011001010', '01111001010'], ['00101100101', '00111100101'], ['10010110010', '10011110010'], ['01001011001', '01001111001'], ['10100101100', '10100111100'], ['01010010110', '01010011110'], ['00001101101', '00101101101'], ['10000110110', '10010110110'], ['01000011011', '01001011011'], ['10100001101', '10100101101'], ['11010000110', '11010010110'], ['01101000011', '01101001011'], ['10110100001', '10110100101'], ['11011010000', '11011010010'], ['01101101000', '01101101001'], ['00110110100', '10110110100'], ['00011011010', '01011011010'], ['00100110011', '01100110011'], ['10010011001', '10110011001'], ['11001001100', '11011001100'], ['01100100110', '01101100110'], ['00110010011', '00110110011'], ['10011001001', '10011011001'], ['11001100100', '11001101100'], ['01100110010', '01100110110'], ['00110011001', '00110011011'], ['10011001100', '10011001101'], ['01001100110', '11001100110'], ['00001110011', '00001111011'], ['10000111001', '10000111101'], ['11000011100', '11000011110'], ['01100001110', '01100001111'], ['00110000111', '10110000111'], ['10011000011', '11011000011'], ['11001100001', '11101100001'], ['11100110000', '11110110000'], ['01110011000', '01111011000'], ['00111001100', '00111101100'], ['00011100110', '00011110110'], ['00010110101', '01010110101'], ['10001011010', '10101011010'], ['01000101101', '01010101101'], ['10100010110', '10101010110'], ['01010001011', '01010101011'], ['10101000101', '10101010101'], ['11010100010', '11010101010'], ['01101010001', '01101010101'], ['10110101000', '10110101010'], ['01011010100', '01011010101'], ['00101101010', '10101101010'], ['00001010111', '00101010111'], ['10000101011', '10010101011'], ['11000010101', '11001010101'], ['11100001010', '11100101010'], ['01110000101', '01110010101'], ['10111000010', '10111001010'], ['01011100001', '01011100101'], ['10101110000', '10101110010'], ['01010111000', '01010111001'], ['00101011100', '10101011100'], ['00010101110', '01010101110'], ['00011001101', '00011101101'], ['10001100110', '10001110110'], ['01000110011', '01000111011'], ['10100011001', '10100011101'], ['11010001100', '11010001110'], ['01101000110', '01101000111'], ['00110100011', '10110100011'], ['10011010001', '11011010001'], ['11001101000', '11101101000'], ['01100110100', '01110110100'], ['00110011010', '00111011010'], ['00000110111', '00010110111'], ['10000011011', '10001011011'], ['11000001101', '11000101101'], ['11100000110', '11100010110'], ['01110000011', '01110001011'], ['10111000001', '10111000101'], ['11011100000', '11011100010'], ['01101110000', '01101110001'], ['00110111000', '10110111000'], ['00011011100', '01011011100'], ['00001101110', '00101101110'], ['00001101011', '00101101011'], ['10000110101', '10010110101'], ['11000011010', '11001011010'], ['01100001101', '01100101101'], ['10110000110', '10110010110'], ['01011000011', '01011001011'], ['10101100001', '10101100101'], ['11010110000', '11010110010'], ['01101011000', '01101011001'], ['00110101100', '10110101100'], ['00011010110', '01011010110'], ['00010101011', '00010101111'], ['10001010101', '10001010111'], ['11000101010', '11000101011'], ['01100010101', '11100010101'], ['10110001010', '11110001010'], ['01011000101', '01111000101'], ['10101100010', '10111100010'], ['01010110001', '01011110001'], ['10101011000', '10101111000'], ['01010101100', '01010111100'], ['00101010110', '00101011110']], [['00000000000', '00001000000', '00001000010', '00001000011', '10001000011', '10011000011', '10011010011', '10111010011', '11111010011', '11111011011', '11111111011', '11111111111'], ['00000100000', '00000100001', '10000100001', '11000100001', '11001100001', '11001101001', '11011101001', '11111101001', '11111101101', '11111111101'], ['00000010000', '10000010000', '11000010000', '11100010000', '11100110000', '11100110100', '11101110100', '11111110100', '11111110110', '11111111110'], ['00000001000', '01000001000', '01100001000', '01110001000', '01110011000', '01110011010', '01110111010', '01111111010', '01111111011', '01111111111'], ['00000000100', '00100000100', '00110000100', '00111000100', '00111001100', '00111001101', '00111011101', '00111111101', '10111111101', '10111111111'], ['00000000010', '00010000010', '00011000010', '00011100010', '00011100110', '10011100110', '10011101110', '10011111110', '11011111110', '11011111111'], ['00000000001', '00001000001', '00001100001', '00001110001', '00001110011', '01001110011', '01001110111', '01001111111', '01101111111', '11101111111'], ['10000000000', '10000100000', '10000110000', '10000111000', '10000111001', '10100111001', '10100111011', '10100111111', '10110111111', '11110111111'], ['01000000000', '01000010000', '01000011000', '01000011100', '11000011100', '11010011100', '11010011101', '11010011111', '11011011111', '11111011111'], ['00100000000', '00100001000', '00100001100', '00100001110', '01100001110', '01101001110', '11101001110', '11101001111', '11101101111', '11111101111'], ['00010000000', '00010000100', '00010000110', '00010000111', '00110000111', '00110100111', '01110100111', '11110100111', '11110110111', '11111110111'], ['00001100000', '00001101000', '00001101010', '00101101010', '00101101110', '00111101110', '01111101110', '11111101110'], ['00000110000', '00000110100', '00000110101', '00010110101', '00010110111', '00011110111', '00111110111', '01111110111'], ['00000011000', '00000011010', '10000011010', '10001011010', '10001011011', '10001111011', '10011111011', '10111111011'], ['00000001100', '00000001101', '01000001101', '01000101101', '11000101101', '11000111101', '11001111101', '11011111101'], ['00000000110', '10000000110', '10100000110', '10100010110', '11100010110', '11100011110', '11100111110', '11101111110'], ['00000000011', '01000000011', '01010000011', '01010001011', '01110001011', '01110001111', '01110011111', '01110111111'], ['10000000001', '10100000001', '10101000001', '10101000101', '10111000101', '10111000111', '10111001111', '10111011111'], ['11000000000', '11010000000', '11010100000', '11010100010', '11011100010', '11011100011', '11011100111', '11011101111'], ['01100000000', '01101000000', '01101010000', '01101010001', '01101110001', '11101110001', '11101110011', '11101110111'], ['00110000000', '00110100000', '00110101000', '10110101000', '10110111000', '11110111000', '11110111001', '11110111011'], ['00011000000', '00011010000', '00011010100', '01011010100', '01011011100', '01111011100', '11111011100', '11111011101'], ['00100100000', '10100100000', '10100101000', '10101101000', '10101101010', '11101101010', '11111101010', '11111111010'], ['00010010000', '01010010000', '01010010100', '01010110100', '01010110101', '01110110101', '01111110101', '01111111101'], ['00001001000', '00101001000', '00101001010', '00101011010', '10101011010', '10111011010', '10111111010', '10111111110'], ['00000100100', '00010100100', '00010100101', '00010101101', '01010101101', '01011101101', '01011111101', '01011111111'], ['00000010010', '00001010010', '10001010010', '10001010110', '10101010110', '10101110110', '10101111110', '10101111111'], ['00000001001', '00000101001', '01000101001', '01000101011', '01010101011', '01010111011', '01010111111', '11010111111'], ['10000000100', '10000010100', '10100010100', '10100010101', '10101010101', '10101011101', '10101011111', '11101011111'], ['01000000010', '01000001010', '01010001010', '11010001010', '11010101010', '11010101110', '11010101111', '11110101111'], ['00100000001', '00100000101', '00101000101', '01101000101', '01101010101', '01101010111', '11101010111', '11111010111'], ['10010000000', '10010000010', '10010100010', '10110100010', '10110101010', '10110101011', '11110101011', '11111101011'], ['01001000000', '01001000001', '01001010001', '01011010001', '01011010101', '11011010101', '11111010101', '11111110101'], ['01000000100', '11000000100', '11001000100', '11001000110', '11011000110', '11011010110', '11111010110', '11111011110'], ['00100000010', '01100000010', '01100100010', '01100100011', '01101100011', '01101101011', '01111101011', '01111101111'], ['00010000001', '00110000001', '00110010001', '10110010001', '10110110001', '10110110101', '10111110101', '10111110111'], ['10001000000', '10011000000', '10011001000', '11011001000', '11011011000', '11011011010', '11011111010', '11011111011'], ['01000100000', '01001100000', '01001100100', '01101100100', '01101101100', '01101101101', '01101111101', '11101111101'], ['00100010000', '00100110000', '00100110010', '00110110010', '00110110110', '10110110110', '10110111110', '11110111110'], ['00010001000', '00010011000', '00010011001', '00011011001', '00011011011', '01011011011', '01011011111', '01111011111'], ['00001000100', '00001001100', '10001001100', '10001101100', '10001101101', '10101101101', '10101101111', '10111101111'], ['00000100010', '00000100110', '01000100110', '01000110110', '11000110110', '11010110110', '11010110111', '11011110111'], ['00000010001', '00000010011', '00100010011', '00100011011', '01100011011', '01101011011', '11101011011', '11101111011'], ['10000001000', '10000001001', '10010001001', '10010001101', '10110001101', '10110101101', '11110101101', '11110111101'], ['00010100000', '00011100000', '00011100100', '00011101100', '10011101100', '11011101100', '11011111100', '11111111100'], ['00001010000', '00001110000', '00001110010', '00001110110', '01001110110', '01101110110', '01101111110', '01111111110'], ['00000101000', '00000111000', '00000111001', '00000111011', '00100111011', '00110111011', '00110111111', '00111111111'], ['00000010100', '00000011100', '10000011100', '10000011101', '10010011101', '10011011101', '10011011111', '10011111111'], ['00000001010', '00000001110', '01000001110', '11000001110', '11001001110', '11001101110', '11001101111', '11001111111'], ['00000000101', '00000000111', '00100000111', '01100000111', '01100100111', '01100110111', '11100110111', '11100111111'], ['10000000010', '10000000011', '10010000011', '10110000011', '10110010011', '10110011011', '11110011011', '11110011111'], ['01000000001', '11000000001', '11001000001', '11011000001', '11011001001', '11011001101', '11111001101', '11111001111'], ['10100000000', '11100000000', '11100100000', '11101100000', '11101100100', '11101100110', '11111100110', '11111100111'], ['01010000000', '01110000000', '01110010000', '01110110000', '01110110010', '01110110011', '01111110011', '11111110011'], ['00101000000', '00111000000', '00111001000', '00111011000', '00111011001', '10111011001', '10111111001', '11111111001'], ['00000101010', '00000101110', '01000101110', '01010101110', '01110101110', '11110101110'], ['00000010101', '00000010111', '00100010111', '00101010111', '00111010111', '01111010111'], ['10000001010', '10000001011', '10010001011', '10010101011', '10011101011', '10111101011'], ['01000000101', '11000000101', '11001000101', '11001010101', '11001110101', '11011110101'], ['10100000010', '11100000010', '11100100010', '11100101010', '11100111010', '11101111010'], ['01010000001', '01110000001', '01110010001', '01110010101', '01110011101', '01110111101'], ['10101000000', '10111000000', '10111001000', '10111001010', '10111001110', '10111011110'], ['01010100000', '01011100000', '01011100100', '01011100101', '01011100111', '01011101111'], ['00101010000', '00101110000', '00101110010', '10101110010', '10101110011', '10101110111'], ['00010101000', '00010111000', '00010111001', '01010111001', '11010111001', '11010111011'], ['00001010100', '00001011100', '10001011100', '10101011100', '11101011100', '11101011101'], ['10000001100', '10010001100', '10110001100', '10110101100', '11110101100', '11111101100'], ['01000000110', '01001000110', '01011000110', '01011010110', '01111010110', '01111110110'], ['00100000011', '00100100011', '00101100011', '00101101011', '00111101011', '00111111011'], ['10010000001', '10010010001', '10010110001', '10010110101', '10011110101', '10011111101'], ['11001000000', '11001001000', '11001011000', '11001011010', '11001111010', '11001111110'], ['01100100000', '01100100100', '01100101100', '01100101101', '01100111101', '01100111111'], ['00110010000', '00110010010', '00110010110', '10110010110', '10110011110', '10110011111'], ['00011001000', '00011001001', '00011001011', '01011001011', '01011001111', '11011001111'], ['00001100100', '10001100100', '10001100101', '10101100101', '10101100111', '11101100111'], ['00000110010', '01000110010', '11000110010', '11010110010', '11010110011', '11110110011'], ['00000011001', '00100011001', '01100011001', '01101011001', '11101011001', '11111011001'], ['10001001000', '10001001010', '10011001010', '10011001110', '11011001110', '11111001110'], ['01000100100', '01000100101', '01001100101', '01001100111', '01101100111', '01111100111'], ['00100010010', '10100010010', '10100110010', '10100110011', '10110110011', '10111110011'], ['00010001001', '01010001001', '01010011001', '11010011001', '11011011001', '11011111001'], ['10001000100', '10101000100', '10101001100', '11101001100', '11101101100', '11101111100'], ['01000100010', '01010100010', '01010100110', '01110100110', '01110110110', '01110111110'], ['00100010001', '00101010001', '00101010011', '00111010011', '00111011011', '00111011111'], ['10010001000', '10010101000', '10010101001', '10011101001', '10011101101', '10011101111'], ['01001000100', '01001010100', '11001010100', '11001110100', '11001110110', '11001110111'], ['00100100010', '00100101010', '01100101010', '01100111010', '01100111011', '11100111011'], ['00010010001', '00010010101', '00110010101', '00110011101', '10110011101', '11110011101'], ['00100000110', '00110000110', '01110000110', '11110000110', '11110100110', '11110110110'], ['00010000011', '00011000011', '00111000011', '01111000011', '01111010011', '01111011011'], ['10001000001', '10001100001', '10011100001', '10111100001', '10111101001', '10111101101'], ['11000100000', '11000110000', '11001110000', '11011110000', '11011110100', '11011110110'], ['01100010000', '01100011000', '01100111000', '01101111000', '01101111010', '01101111011'], ['00110001000', '00110001100', '00110011100', '00110111100', '00110111101', '10110111101'], ['00011000100', '00011000110', '00011001110', '00011011110', '10011011110', '11011011110'], ['00001100010', '00001100011', '00001100111', '00001101111', '01001101111', '01101101111'], ['00000110001', '10000110001', '10000110011', '10000110111', '10100110111', '10110110111'], ['10000011000', '11000011000', '11000011001', '11000011011', '11010011011', '11011011011'], ['01000001100', '01100001100', '11100001100', '11100001101', '11101001101', '11101101101'], ['10110000000', '11110000000', '11110001000', '11110001010', '11110101010', '11110111010'], ['01011000000', '01111000000', '01111000100', '01111000101', '01111010101', '01111011101'], ['00101100000', '00111100000', '00111100010', '10111100010', '10111101010', '10111101110'], ['00010110000', '00011110000', '00011110001', '01011110001', '01011110101', '01011110111'], ['00001011000', '00001111000', '10001111000', '10101111000', '10101111010', '10101111011'], ['00000101100', '00000111100', '01000111100', '01010111100', '01010111101', '11010111101'], ['00000010110', '00000011110', '00100011110', '00101011110', '10101011110', '11101011110'], ['00000001011', '00000001111', '00010001111', '00010101111', '01010101111', '01110101111'], ['10000000101', '10000000111', '10001000111', '10001010111', '10101010111', '10111010111'], ['11000000010', '11000000011', '11000100011', '11000101011', '11010101011', '11011101011'], ['01100000001', '11100000001', '11100010001', '11100010101', '11101010101', '11101110101'], ['01100000100', '11100000100', '11100000110', '11100100110', '11100110110', '11101110110'], ['00110000010', '01110000010', '01110000011', '01110010011', '01110011011', '01110111011'], ['00011000001', '00111000001', '10111000001', '10111001001', '10111001101', '10111011101'], ['10001100000', '10011100000', '11011100000', '11011100100', '11011100110', '11011101110'], ['01000110000', '01001110000', '01101110000', '01101110010', '01101110011', '01101110111'], ['00100011000', '00100111000', '00110111000', '00110111001', '10110111001', '10110111011'], ['00010001100', '00010011100', '00011011100', '10011011100', '11011011100', '11011011101'], ['00001000110', '00001001110', '00001101110', '01001101110', '01101101110', '11101101110'], ['00000100011', '00000100111', '00000110111', '00100110111', '00110110111', '01110110111'], ['10000010001', '10000010011', '10000011011', '10010011011', '10011011011', '10111011011'], ['11000001000', '11000001001', '11000001101', '11001001101', '11001101101', '11011101101'], ['10100010000', '10100110000', '10101110000', '11101110000', '11101110010', '11111110010'], ['01010001000', '01010011000', '01010111000', '01110111000', '01110111001', '01111111001'], ['00101000100', '00101001100', '00101011100', '00111011100', '10111011100', '10111111100'], ['00010100010', '00010100110', '00010101110', '00011101110', '01011101110', '01011111110'], ['00001010001', '00001010011', '00001010111', '00001110111', '00101110111', '00101111111'], ['10000101000', '10000101001', '10000101011', '10000111011', '10010111011', '10010111111'], ['01000010100', '11000010100', '11000010101', '11000011101', '11001011101', '11001011111'], ['00100001010', '01100001010', '11100001010', '11100001110', '11100101110', '11100101111'], ['00010000101', '00110000101', '01110000101', '01110000111', '01110010111', '11110010111'], ['10001000010', '10011000010', '10111000010', '10111000011', '10111001011', '11111001011'], ['01000100001', '01001100001', '01011100001', '11011100001', '11011100101', '11111100101'], ['10100001000', '11100001000', '11100101000', '11101101000', '11101111000', '11111111000'], ['01010000100', '01110000100', '01110010100', '01110110100', '01110111100', '01111111100'], ['00101000010', '00111000010', '00111001010', '00111011010', '00111011110', '00111111110'], ['00010100001', '00011100001', '00011100101', '00011101101', '00011101111', '00011111111'], ['10001010000', '10001110000', '10001110010', '10001110110', '10001110111', '10001111111'], ['01000101000', '01000111000', '01000111001', '01000111011', '11000111011', '11000111111'], ['00100010100', '00100011100', '10100011100', '10100011101', '11100011101', '11100011111'], ['00010001010', '00010001110', '01010001110', '11010001110', '11110001110', '11110001111'], ['00001000101', '00001000111', '00101000111', '01101000111', '01111000111', '11111000111'], ['10000100010', '10000100011', '10010100011', '10110100011', '10111100011', '11111100011'], ['01000010001', '11000010001', '11001010001', '11011010001', '11011110001', '11111110001'], ['00010010100', '00110010100', '10110010100', '10110110100', '10110111100', '11110111100'], ['00001001010', '00011001010', '01011001010', '01011011010', '01011011110', '01111011110'], ['00000100101', '00001100101', '00101100101', '00101101101', '00101101111', '00111101111'], ['10000010010', '10000110010', '10010110010', '10010110110', '10010110111', '10011110111'], ['01000001001', '01000011001', '01001011001', '01001011011', '11001011011', '11001111011'], ['10100000100', '10100001100', '10100101100', '10100101101', '11100101101', '11100111101'], ['01010000010', '01010000110', '01010010110', '11010010110', '11110010110', '11110011110'], ['00101000001', '00101000011', '00101001011', '01101001011', '01111001011', '01111001111'], ['10010100000', '10010100001', '10010100101', '10110100101', '10111100101', '10111100111'], ['01001010000', '11001010000', '11001010010', '11011010010', '11011110010', '11011110011'], ['00100101000', '01100101000', '01100101001', '01101101001', '01101111001', '11101111001'], ['01001000010', '01011000010', '11011000010', '11111000010', '11111001010', '11111011010'], ['00100100001', '00101100001', '01101100001', '01111100001', '01111100101', '01111101101'], ['10010010000', '10010110000', '10110110000', '10111110000', '10111110010', '10111110110'], ['01001001000', '01001011000', '01011011000', '01011111000', '01011111001', '01011111011'], ['00100100100', '00100101100', '00101101100', '00101111100', '10101111100', '10101111101'], ['00010010010', '00010010110', '00010110110', '00010111110', '01010111110', '11010111110'], ['00001001001', '00001001011', '00001011011', '00001011111', '00101011111', '01101011111'], ['10000100100', '10000100101', '10000101101', '10000101111', '10010101111', '10110101111'], ['01000010010', '11000010010', '11000010110', '11000010111', '11001010111', '11011010111'], ['00100001001', '01100001001', '01100001011', '11100001011', '11100101011', '11101101011'], ['10010000100', '10110000100', '10110000101', '11110000101', '11110010101', '11110110101'], ['10110100000', '11110100000', '11111100000', '11111100010'], ['01011010000', '01111010000', '01111110000', '01111110001'], ['00101101000', '00111101000', '00111111000', '10111111000'], ['00010110100', '00011110100', '00011111100', '01011111100'], ['00001011010', '00001111010', '00001111110', '00101111110'], ['00000101101', '00000111101', '00000111111', '00010111111'], ['10000010110', '10000011110', '10000011111', '10001011111'], ['01000001011', '01000001111', '11000001111', '11000101111'], ['10100000101', '10100000111', '11100000111', '11100010111'], ['11010000010', '11010000011', '11110000011', '11110001011'], ['01101000001', '11101000001', '11111000001', '11111000101'], ['10110001000', '10110011000', '10111011000', '11111011000'], ['01011000100', '01011001100', '01011101100', '01111101100'], ['00101100010', '00101100110', '00101110110', '00111110110'], ['00010110001', '00010110011', '00010111011', '00011111011'], ['10001011000', '10001011001', '10001011101', '10001111101'], ['01000101100', '11000101100', '11000101110', '11000111110'], ['00100010110', '01100010110', '01100010111', '01100011111'], ['00010001011', '00110001011', '10110001011', '10110001111'], ['10001000101', '10011000101', '11011000101', '11011000111'], ['11000100010', '11001100010', '11101100010', '11101100011'], ['01100010001', '01100110001', '01110110001', '11110110001'], ['11010010000', '11110010000', '11110110000', '11110110100'], ['01101001000', '01111001000', '01111011000', '01111011010'], ['00110100100', '00111100100', '00111101100', '00111101101'], ['00011010010', '00011110010', '00011110110', '10011110110'], ['00001101001', '00001111001', '00001111011', '01001111011'], ['10000110100', '10000111100', '10000111101', '10100111101'], ['01000011010', '01000011110', '11000011110', '11010011110'], ['00100001101', '00100001111', '01100001111', '01101001111'], ['10010000110', '10010000111', '10110000111', '10110100111'], ['01001000011', '11001000011', '11011000011', '11011010011'], ['10100100001', '11100100001', '11101100001', '11101101001'], ['10011000100', '11011000100', '11011010100', '11111010100'], ['01001100010', '01101100010', '01101101010', '01111101010'], ['00100110001', '00110110001', '00110110101', '00111110101'], ['10010011000', '10011011000', '10011011010', '10011111010'], ['01001001100', '01001101100', '01001101101', '01001111101'], ['00100100110', '00100110110', '10100110110', '10100111110'], ['00010010011', '00010011011', '01010011011', '01010011111'], ['10001001001', '10001001101', '10101001101', '10101001111'], ['11000100100', '11000100110', '11010100110', '11010100111'], ['01100010010', '01100010011', '01101010011', '11101010011'], ['00110001001', '10110001001', '10110101001', '11110101001'], ['10101001000', '10101011000', '11101011000', '11101011010'], ['01010100100', '01010101100', '01110101100', '01110101101'], ['00101010010', '00101010110', '00111010110', '10111010110'], ['00010101001', '00010101011', '00011101011', '01011101011'], ['10001010100', '10001010101', '10001110101', '10101110101'], ['01000101010', '11000101010', '11000111010', '11010111010'], ['00100010101', '01100010101', '01100011101', '01101011101'], ['10010001010', '10110001010', '10110001110', '10110101110'], ['01001000101', '01011000101', '01011000111', '01011010111'], ['10100100010', '10101100010', '10101100011', '10101101011'], ['01010010001', '01010110001', '11010110001', '11010110101'], ['01010001100', '01010011100', '01110011100', '11110011100'], ['00101000110', '00101001110', '00111001110', '01111001110'], ['00010100011', '00010100111', '00011100111', '00111100111'], ['10001010001', '10001010011', '10001110011', '10011110011'], ['11000101000', '11000101001', '11000111001', '11001111001'], ['01100010100', '11100010100', '11100011100', '11100111100'], ['00110001010', '01110001010', '01110001110', '01110011110'], ['00011000101', '00111000101', '00111000111', '00111001111'], ['10001100010', '10011100010', '10011100011', '10011100111'], ['01000110001', '01001110001', '11001110001', '11001110011'], ['10100011000', '10100111000', '11100111000', '11100111001'], ['10101000010', '11101000010', '11101010010', '11111010010'], ['01010100001', '01110100001', '01110101001', '01111101001'], ['10101010000', '10111010000', '10111010100', '10111110100'], ['01010101000', '01011101000', '01011101010', '01011111010'], ['00101010100', '00101110100', '00101110101', '00101111101'], ['00010101010', '00010111010', '10010111010', '10010111110'], ['00001010101', '00001011101', '01001011101', '01001011111'], ['10000101010', '10000101110', '10100101110', '10100101111'], ['01000010101', '01000010111', '01010010111', '11010010111'], ['10100001010', '10100001011', '10101001011', '11101001011'], ['01010000101', '11010000101', '11010100101', '11110100101'], ['10011010000', '11011010000', '11111010000', '11111110000'], ['01001101000', '01101101000', '01111101000', '01111111000'], ['00100110100', '00110110100', '00111110100', '00111111100'], ['00010011010', '00011011010', '00011111010', '00011111110'], ['00001001101', '00001101101', '00001111101', '00001111111'], ['10000100110', '10000110110', '10000111110', '10000111111'], ['01000010011', '01000011011', '01000011111', '11000011111'], ['10100001001', '10100001101', '10100001111', '11100001111'], ['11010000100', '11010000110', '11010000111', '11110000111'], ['01101000010', '01101000011', '11101000011', '11111000011'], ['00110100001', '10110100001', '11110100001', '11111100001'], ['10010100100', '11010100100', '11110100100', '11111100100'], ['01001010010', '01101010010', '01111010010', '01111110010'], ['00100101001', '00110101001', '00111101001', '00111111001'], ['10010010100', '10011010100', '10011110100', '10011111100'], ['01001001010', '01001101010', '01001111010', '01001111110'], ['00100100101', '00100110101', '00100111101', '00100111111'], ['10010010010', '10010011010', '10010011110', '10010011111'], ['01001001001', '01001001101', '01001001111', '11001001111'], ['10100100100', '10100100110', '10100100111', '11100100111'], ['01010010010', '01010010011', '11010010011', '11110010011'], ['00101001001', '10101001001', '11101001001', '11111001001'], ['11011000000', '11111000000', '11111000100', '11111001100'], ['01101100000', '01111100000', '01111100010', '01111100110'], ['00110110000', '00111110000', '00111110001', '00111110011'], ['00011011000', '00011111000', '10011111000', '10011111001'], ['00001101100', '00001111100', '01001111100', '11001111100'], ['00000110110', '00000111110', '00100111110', '01100111110'], ['00000011011', '00000011111', '00010011111', '00110011111'], ['10000001101', '10000001111', '10001001111', '10011001111'], ['11000000110', '11000000111', '11000100111', '11001100111'], ['01100000011', '11100000011', '11100010011', '11100110011'], ['10110000001', '11110000001', '11110001001', '11110011001'], ['10101100000', '10111100000', '10111101000', '11111101000'], ['01010110000', '01011110000', '01011110100', '01111110100'], ['00101011000', '00101111000', '00101111010', '00111111010'], ['00010101100', '00010111100', '00010111101', '00011111101'], ['00001010110', '00001011110', '10001011110', '10001111110'], ['00000101011', '00000101111', '01000101111', '01000111111'], ['10000010101', '10000010111', '10100010111', '10100011111'], ['11000001010', '11000001011', '11010001011', '11010001111'], ['01100000101', '11100000101', '11101000101', '11101000111'], ['10110000010', '11110000010', '11110100010', '11110100011'], ['01011000001', '01111000001', '01111010001', '11111010001'], ['11101000000', '11101000100', '11101000110', '11111000110'], ['01110100000', '01110100010', '01110100011', '01111100011'], ['00111010000', '00111010001', '10111010001', '10111110001'], ['00011101000', '10011101000', '11011101000', '11011111000'], ['00001110100', '01001110100', '01101110100', '01101111100'], ['00000111010', '00100111010', '00110111010', '00110111110'], ['00000011101', '00010011101', '00011011101', '00011011111'], ['10000001110', '10001001110', '10001101110', '10001101111'], ['01000000111', '01000100111', '01000110111', '11000110111'], ['10100000011', '10100010011', '10100011011', '11100011011'], ['11010000001', '11010001001', '11010001101', '11110001101'], ['11010001000', '11010011000', '11110011000', '11110011010'], ['01101000100', '01101001100', '01111001100', '01111001101'], ['00110100010', '00110100110', '00111100110', '10111100110'], ['00011010001', '00011010011', '00011110011', '01011110011'], ['10001101000', '10001101001', '10001111001', '10101111001'], ['01000110100', '11000110100', '11000111100', '11010111100'], ['00100011010', '01100011010', '01100011110', '01101011110'], ['00010001101', '00110001101', '00110001111', '00110101111'], ['10001000110', '10011000110', '10011000111', '10011010111'], ['01000100011', '01001100011', '11001100011', '11001101011'], ['10100010001', '10100110001', '11100110001', '11100110101'], ['10110010000', '10110010010', '10110110010', '11110110010'], ['01011001000', '01011001001', '01011011001', '01111011001'], ['00101100100', '10101100100', '10101101100', '10111101100'], ['00010110010', '01010110010', '01010110110', '01011110110'], ['00001011001', '00101011001', '00101011011', '00101111011'], ['10000101100', '10010101100', '10010101101', '10010111101'], ['01000010110', '01001010110', '11001010110', '11001011110'], ['00100001011', '00100101011', '01100101011', '01100101111'], ['10010000101', '10010010101', '10110010101', '10110010111'], ['11001000010', '11001001010', '11011001010', '11011001011'], ['01100100001', '01100100101', '01101100101', '11101100101'], ['01100000110', '01101000110', '01101010110', '11101010110'], ['00110000011', '00110100011', '00110101011', '01110101011'], ['10011000001', '10011010001', '10011010101', '10111010101'], ['11001100000', '11001101000', '11001101010', '11011101010'], ['01100110000', '01100110100', '01100110101', '01101110101'], ['00110011000', '00110011010', '10110011010', '10110111010'], ['00011001100', '00011001101', '01011001101', '01011011101'], ['00001100110', '10001100110', '10101100110', '10101101110'], ['00000110011', '01000110011', '01010110011', '01010110111'], ['10000011001', '10100011001', '10101011001', '10101011011'], ['11000001100', '11010001100', '11010101100', '11010101101'], ['11100011000', '11100011010'], ['01110001100', '01110001101'], ['00111000110', '10111000110'], ['00011100011', '01011100011'], ['10001110001', '10101110001'], ['11000111000', '11010111000'], ['01100011100', '01101011100'], ['00110001110', '00110101110'], ['00011000111', '00011010111'], ['10001100011', '10001101011'], ['11000110001', '11000110101'], ['11100100100', '11100101100'], ['01110010010', '01110010110'], ['00111001001', '00111001011'], ['10011100100', '10011100101'], ['01001110010', '11001110010'], ['00100111001', '01100111001'], ['10010011100', '10110011100'], ['01001001110', '01011001110'], ['00100100111', '00101100111'], ['10010010011', '10010110011'], ['11001001001', '11001011001'], ['11010110000', '11010110100'], ['01101011000', '01101011010'], ['00110101100', '00110101101'], ['00011010110', '10011010110'], ['00001101011', '01001101011'], ['10000110101', '10100110101'], ['11000011010', '11010011010'], ['01100001101', '01101001101'], ['10110000110', '10110100110'], ['01011000011', '01011010011'], ['10101100001', '10101101001'], ['11010010010', '11110010010'], ['01101001001', '01111001001'], ['10110100100', '10111100100'], ['01011010010', '01011110010'], ['00101101001', '00101111001'], ['10010110100', '10010111100'], ['01001011010', '01001011110'], ['00100101101', '00100101111'], ['10010010110', '10010010111'], ['01001001011', '11001001011'], ['10100100101', '11100100101'], ['10011001100', '11011001100'], ['01001100110', '01101100110'], ['00100110011', '00110110011'], ['10010011001', '10011011001'], ['11001001100', '11001101100'], ['01100100110', '01100110110'], ['00110010011', '00110011011'], ['10011001001', '10011001101'], ['11001100100', '11001100110'], ['01100110010', '01100110011'], ['00110011001', '10110011001'], ['11110000100', '11110001100'], ['01111000010', '01111000110'], ['00111100001', '00111100011'], ['10011110000', '10011110001'], ['01001111000', '11001111000'], ['00100111100', '01100111100'], ['00010011110', '00110011110'], ['00001001111', '00011001111'], ['10000100111', '10001100111'], ['11000010011', '11000110011'], ['11100001001', '11100011001'], ['10101001010', '11101001010'], ['01010100101', '01110100101'], ['10101010010', '10111010010'], ['01010101001', '01011101001'], ['10101010100', '10101110100'], ['01010101010', '01010111010'], ['00101010101', '00101011101'], ['10010101010', '10010101110'], ['01001010101', '01001010111'], ['10100101010', '10100101011'], ['01010010101', '11010010101'], ['11010101000', '11110101000'], ['01101010100', '01111010100'], ['00110101010', '00111101010'], ['00011010101', '00011110101'], ['10001101010', '10001111010'], ['01000110101', '01000111101'], ['10100011010', '10100011110'], ['01010001101', '01010001111'], ['10101000110', '10101000111'], ['01010100011', '11010100011'], ['10101010001', '11101010001'], ['11100010010', '11100110010'], ['01110001001', '01110011001'], ['10111000100', '10111001100'], ['01011100010', '01011100110'], ['00101110001', '00101110011'], ['10010111000', '10010111001'], ['01001011100', '11001011100'], ['00100101110', '01100101110'], ['00010010111', '00110010111'], ['10001001011', '10011001011'], ['11000100101', '11001100101'], ['11101001000', '11111001000'], ['01110100100', '01111100100'], ['00111010010', '00111110010'], ['00011101001', '00011111001'], ['10001110100', '10001111100'], ['01000111010', '01000111110'], ['00100011101', '00100011111'], ['10010001110', '10010001111'], ['01001000111', '11001000111'], ['10100100011', '11100100011'], ['11010010001', '11110010001'], ['11010010100', '11110010100'], ['01101001010', '01111001010'], ['00110100101', '00111100101'], ['10011010010', '10011110010'], ['01001101001', '01001111001'], ['10100110100', '10100111100'], ['01010011010', '01010011110'], ['00101001101', '00101001111'], ['10010100110', '10010100111'], ['01001010011', '11001010011'], ['10100101001', '11100101001'], ['11101010000', '11101010100'], ['01110101000', '01110101010'], ['00111010100', '00111010101'], ['00011101010', '10011101010'], ['00001110101', '01001110101'], ['10000111010', '10100111010'], ['01000011101', '01010011101'], ['10100001110', '10101001110'], ['01010000111', '01010100111'], ['10101000011', '10101010011'], ['11010100001', '11010101001']]]


==> anc/Q11_6_edge.txt <==
[[['00000000000', '00000000001', '00001000001', '00001010001', '00001010101', '00011010101', '00111010101', '10111010101', '10111010111', '10111110111', '10111111111', '11111111111'], ['10000000000', '10000100000', '10000101000', '10000101010', '10001101010', '10011101010', '11011101010', '11011101011', '11011111011', '11011111111'], ['01000000000', '01000010000', '01000010100', '01000010101', '01000110101', '01001110101', '01101110101', '11101110101', '11101111101', '11101111111'], ['00100000000', '00100001000', '00100001010', '10100001010', '10100011010', '10100111010', '10110111010', '11110111010', '11110111110', '11110111111'], ['00010000000', '00010000100', '00010000101', '01010000101', '01010001101', '01010011101', '01011011101', '01111011101', '01111011111', '11111011111'], ['00001000000', '00001000010', '10001000010', '10101000010', '10101000110', '10101001110', '10101101110', '10111101110', '10111101111', '11111101111'], ['00000100000', '00000100001', '01000100001', '01010100001', '01010100011', '01010100111', '01010110111', '01011110111', '11011110111', '11111110111'], ['00000010000', '10000010000', '10100010000', '10101010000', '10101010001', '10101010011', '10101011011', '10101111011', '11101111011', '11111111011'], ['00000001000', '01000001000', '01010001000', '01010101000', '11010101000', '11010101001', '11010101101', '11010111101', '11110111101', '11111111101'], ['00000000100', '00100000100', '00101000100', '00101010100', '01101010100', '11101010100', '11101010110', '11101011110', '11111011110', '11111111110'], ['00000000010', '00010000010', '00010100010', '00010101010', '00110101010', '01110101010', '01110101011', '01110101111', '01111101111', '01111111111'], ['00000010001', '00000010101', '00000110101', '00001110101', '00001111101', '01001111101', '11001111101', '11001111111'], ['10000001000', '10000001010', '10000011010', '10000111010', '10000111110', '10100111110', '11100111110', '11100111111'], ['01000000100', '01000000101', '01000001101', '01000011101', '01000011111', '01010011111', '01110011111', '11110011111'], ['00100000010', '10100000010', '10100000110', '10100001110', '10100001111', '10101001111', '10111001111', '11111001111'], ['00010000001', '01010000001', '01010000011', '01010000111', '11010000111', '11010100111', '11011100111', '11111100111'], ['10001000000', '10101000000', '10101000001', '10101000011', '11101000011', '11101010011', '11101110011', '11111110011'], ['01000100000', '01010100000', '11010100000', '11010100001', '11110100001', '11110101001', '11110111001', '11111111001'], ['00100010000', '00101010000', '01101010000', '11101010000', '11111010000', '11111010100', '11111011100', '11111111100'], ['00010001000', '00010101000', '00110101000', '01110101000', '01111101000', '01111101010', '01111101110', '01111111110'], ['00001000100', '00001010100', '00011010100', '00111010100', '00111110100', '00111110101', '00111110111', '00111111111'], ['00000100010', '00000101010', '00001101010', '00011101010', '00011111010', '10011111010', '10011111011', '10011111111'], ['00000000101', '00100000101', '01100000101', '01100000111', '01100001111', '01100101111', '01100111111', '01110111111'], ['10000000010', '10010000010', '10110000010', '10110000011', '10110000111', '10110010111', '10110011111', '10111011111'], ['01000000001', '01001000001', '01011000001', '11011000001', '11011000011', '11011001011', '11011001111', '11011101111'], ['10100000000', '10100100000', '10101100000', '11101100000', '11101100001', '11101100101', '11101100111', '11101110111'], ['01010000000', '01010010000', '01010110000', '01110110000', '11110110000', '11110110010', '11110110011', '11110111011'], ['00101000000', '00101001000', '00101011000', '00111011000', '01111011000', '01111011001', '11111011001', '11111011101'], ['00010100000', '00010100100', '00010101100', '00011101100', '00111101100', '10111101100', '11111101100', '11111101110'], ['00001010000', '00001010010', '00001010110', '00001110110', '00011110110', '01011110110', '01111110110', '01111110111'], ['00000101000', '00000101001', '00000101011', '00000111011', '00001111011', '00101111011', '00111111011', '10111111011'], ['00000010100', '10000010100', '10000010101', '10000011101', '10000111101', '10010111101', '10011111101', '11011111101'], ['00000001010', '01000001010', '11000001010', '11000001110', '11000011110', '11001011110', '11001111110', '11101111110'], ['00000001001', '00100001001', '00100101001', '01100101001', '01101101001', '11101101001', '11101101011', '11111101011'], ['10000000100', '10010000100', '10010010100', '10110010100', '10110110100', '11110110100', '11110110101', '11111110101'], ['01000000010', '01001000010', '01001001010', '01011001010', '01011011010', '01111011010', '11111011010', '11111111010'], ['00100000001', '00100100001', '00100100101', '00101100101', '00101101101', '00111101101', '01111101101', '01111111101'], ['10010000000', '10010010000', '10010010010', '10010110010', '10010110110', '10011110110', '10111110110', '10111111110'], ['01001000000', '01001001000', '01001001001', '01001011001', '01001011011', '01001111011', '01011111011', '01011111111'], ['00100100000', '00100100100', '10100100100', '10100101100', '10100101101', '10100111101', '10101111101', '10101111111'], ['00010010000', '00010010010', '01010010010', '01010010110', '11010010110', '11010011110', '11010111110', '11010111111'], ['00001001000', '00001001001', '00101001001', '00101001011', '01101001011', '01101001111', '01101011111', '11101011111'], ['00000100100', '10000100100', '10010100100', '10010100101', '10110100101', '10110100111', '10110101111', '11110101111'], ['00000010010', '01000010010', '01001010010', '11001010010', '11011010010', '11011010011', '11011010111', '11111010111'], ['00000000011', '01000000011', '01000100011', '01100100011', '01100100111', '01101100111', '01101110111', '01101111111'], ['10000000001', '10100000001', '10100010001', '10110010001', '10110010011', '10110110011', '10110111011', '10110111111'], ['11000000000', '11010000000', '11010001000', '11011001000', '11011001001', '11011011001', '11011011101', '11011011111'], ['01100000000', '01101000000', '01101000100', '01101100100', '11101100100', '11101101100', '11101101110', '11101101111'], ['00110000000', '00110100000', '00110100010', '00110110010', '01110110010', '01110110110', '01110110111', '11110110111'], ['00011000000', '00011010000', '00011010001', '00011011001', '00111011001', '00111011011', '10111011011', '11111011011'], ['00001100000', '00001101000', '10001101000', '10001101100', '10011101100', '10011101101', '11011101101', '11111101101'], ['00000110000', '00000110100', '01000110100', '01000110110', '01001110110', '11001110110', '11101110110', '11111110110'], ['00000011000', '00000011010', '00100011010', '00100011011', '00100111011', '01100111011', '01110111011', '01111111011'], ['00000001100', '00000001101', '00010001101', '10010001101', '10010011101', '10110011101', '10111011101', '10111111101'], ['00000000110', '10000000110', '10001000110', '11001000110', '11001001110', '11011001110', '11011101110', '11011111110'], ['00000001011', '00000011011', '01000011011', '01010011011', '11010011011', '11011011011'], ['10000000101', '10000001101', '10100001101', '10101001101', '11101001101', '11101101101'], ['11000000010', '11000000110', '11010000110', '11010100110', '11110100110', '11110110110'], ['01100000001', '01100000011', '01101000011', '01101010011', '01111010011', '01111011011'], ['10110000000', '10110000001', '10110100001', '10110101001', '10111101001', '10111101101'], ['01011000000', '11011000000', '11011010000', '11011010100', '11011110100', '11011110110'], ['00101100000', '01101100000', '01101101000', '01101101010', '01101111010', '01101111011'], ['00010110000', '00110110000', '00110110100', '00110110101', '00110111101', '10110111101'], ['00001011000', '00011011000', '00011011010', '10011011010', '10011011110', '11011011110'], ['00000101100', '00001101100', '00001101101', '01001101101', '01001101111', '01101101111'], ['00000010110', '00000110110', '10000110110', '10100110110', '10100110111', '10110110111'], ['00001000011', '00001010011', '00001010111', '10001010111', '10001110111', '10101110111'], ['10000100001', '10000101001', '10000101011', '11000101011', '11000111011', '11010111011'], ['11000010000', '11000010100', '11000010101', '11100010101', '11100011101', '11101011101'], ['01100001000', '01100001010', '11100001010', '11110001010', '11110001110', '11110101110'], ['00110000100', '00110000101', '01110000101', '01111000101', '01111000111', '01111010111'], ['00011000010', '10011000010', '10111000010', '10111100010', '10111100011', '10111101011'], ['00001100001', '01001100001', '01011100001', '01011110001', '11011110001', '11011110101'], ['10000110000', '10100110000', '10101110000', '10101111000', '11101111000', '11101111010'], ['01000011000', '01010011000', '01010111000', '01010111100', '01110111100', '01110111101'], ['00100001100', '00101001100', '00101011100', '00101011110', '00111011110', '10111011110'], ['00010000110', '00010100110', '00010101110', '00010101111', '00011101111', '01011101111'], ['00000100011', '10000100011', '10100100011', '10100101011', '10100111011', '10100111111'], ['10000010001', '11000010001', '11010010001', '11010010101', '11010011101', '11010011111'], ['11000001000', '11100001000', '11101001000', '11101001010', '11101001110', '11101001111'], ['01100000100', '01110000100', '01110100100', '01110100101', '01110100111', '11110100111'], ['00110000010', '00111000010', '00111010010', '10111010010', '10111010011', '11111010011'], ['00011000001', '00011100001', '00011101001', '01011101001', '11011101001', '11111101001'], ['10001100000', '10001110000', '10001110100', '10101110100', '11101110100', '11111110100'], ['01000110000', '01000111000', '01000111010', '01010111010', '01110111010', '01111111010'], ['00100011000', '00100011100', '00100011101', '00101011101', '00111011101', '00111111101'], ['00010001100', '00010001110', '10010001110', '10010101110', '10011101110', '10011111110'], ['00001000110', '00001000111', '01001000111', '01001010111', '01001110111', '01001111111'], ['00000100101', '00000101101', '01000101101', '01100101101', '01100111101', '01101111101'], ['10000010010', '10000010110', '10100010110', '10110010110', '10110011110', '10110111110'], ['01000001001', '01000001011', '01010001011', '01011001011', '01011001111', '01011011111'], ['10100000100', '10100000101', '10101000101', '10101100101', '10101100111', '10101101111'], ['01010000010', '11010000010', '11010100010', '11010110010', '11010110011', '11010110111'], ['00101000001', '01101000001', '01101010001', '01101011001', '11101011001', '11101011011'], ['10010100000', '10110100000', '10110101000', '10110101100', '11110101100', '11110101101'], ['01001010000', '01011010000', '01011010100', '01011010110', '01111010110', '11111010110'], ['00100101000', '00101101000', '00101101010', '00101101011', '00111101011', '01111101011'], ['00010010100', '00010110100', '00010110101', '10010110101', '10011110101', '10111110101'], ['00001001010', '00001011010', '10001011010', '11001011010', '11001111010', '11011111010'], ['00000000111', '00000001111', '01000001111', '01010001111', '01010101111', '11010101111'], ['10000000011', '10000000111', '10100000111', '10101000111', '10101010111', '11101010111'], ['11000000001', '11000000011', '11010000011', '11010100011', '11010101011', '11110101011'], ['11100000000', '11100000001', '11101000001', '11101010001', '11101010101', '11111010101'], ['01110000000', '11110000000', '11110100000', '11110101000', '11110101010', '11111101010'], ['00111000000', '01111000000', '01111010000', '01111010100', '01111010101', '01111110101'], ['00011100000', '00111100000', '00111101000', '00111101010', '10111101010', '10111111010'], ['00001110000', '00011110000', '00011110100', '00011110101', '01011110101', '01011111101'], ['00000111000', '00001111000', '00001111010', '10001111010', '10101111010', '10101111110'], ['00000011100', '00000111100', '00000111101', '01000111101', '01010111101', '01010111111'], ['00000001110', '00000011110', '10000011110', '10100011110', '10101011110', '10101011111'], ['00001000101', '00001001101', '00101001101', '01101001101', '01111001101', '01111001111'], ['10000100010', '10000100110', '10010100110', '10110100110', '10111100110', '10111100111'], ['01000010001', '01000010011', '01001010011', '01011010011', '01011110011', '11011110011'], ['10100001000', '10100001001', '10100101001', '10101101001', '10101111001', '11101111001'], ['01010000100', '11010000100', '11010010100', '11010110100', '11010111100', '11110111100'], ['00101000010', '01101000010', '01101001010', '01101011010', '01101011110', '01111011110'], ['00010100001', '00110100001', '00110100101', '00110101101', '00110101111', '00111101111'], ['10001010000', '10011010000', '10011010010', '10011010110', '10011010111', '10011110111'], ['01000101000', '01001101000', '01001101001', '01001101011', '11001101011', '11001111011'], ['00100010100', '00100110100', '10100110100', '10100110101', '11100110101', '11100111101'], ['00010001010', '00010011010', '01010011010', '11010011010', '11110011010', '11110011110'], ['00000110001', '00000110011', '00000110111', '00000111111', '10000111111', '10010111111'], ['10000011000', '10000011001', '10000011011', '10000011111', '11000011111', '11001011111'], ['01000001100', '11000001100', '11000001101', '11000001111', '11100001111', '11100101111'], ['00100000110', '01100000110', '11100000110', '11100000111', '11110000111', '11110010111'], ['00010000011', '00110000011', '01110000011', '11110000011', '11111000011', '11111001011'], ['10001000001', '10011000001', '10111000001', '11111000001', '11111100001', '11111100101'], ['11000100000', '11001100000', '11011100000', '11111100000', '11111110000', '11111110010'], ['01100010000', '01100110000', '01101110000', '01111110000', '01111111000', '01111111001'], ['00110001000', '00110011000', '00110111000', '00111111000', '00111111100', '10111111100'], ['00011000100', '00011001100', '00011011100', '00011111100', '00011111110', '01011111110'], ['00001100010', '00001100110', '00001101110', '00001111110', '00001111111', '00101111111'], ['00010001001', '00011001001', '00011001101', '00111001101', '10111001101', '11111001101'], ['10001000100', '10001100100', '10001100110', '10011100110', '11011100110', '11111100110'], ['01000100010', '01000110010', '01000110011', '01001110011', '01101110011', '01111110011'], ['00100010001', '00100011001', '10100011001', '10100111001', '10110111001', '10111111001'], ['10010001000', '10010001100', '11010001100', '11010011100', '11011011100', '11011111100'], ['01001000100', '01001000110', '01101000110', '01101001110', '01101101110', '01101111110'], ['00100100010', '00100100011', '00110100011', '00110100111', '00110110111', '00110111111'], ['00010010001', '10010010001', '10011010001', '10011010011', '10011011011', '10011011111'], ['10001001000', '11001001000', '11001101000', '11001101001', '11001101101', '11001101111'], ['01000100100', '01100100100', '01100110100', '11100110100', '11100110110', '11100110111'], ['00100010010', '00110010010', '00110011010', '01110011010', '01110011011', '11110011011'], ['00000010011', '00000010111', '00000011111', '00001011111', '10001011111', '10001111111'], ['10000001001', '10000001011', '10000001111', '10000101111', '11000101111', '11000111111'], ['11000000100', '11000000101', '11000000111', '11000010111', '11100010111', '11100011111'], ['01100000010', '11100000010', '11100000011', '11100001011', '11110001011', '11110001111'], ['00110000001', '01110000001', '11110000001', '11110000101', '11111000101', '11111000111'], ['10011000000', '10111000000', '11111000000', '11111000010', '11111100010', '11111100011'], ['01001100000', '01011100000', '01111100000', '01111100001', '01111110001', '11111110001'], ['00100110000', '00101110000', '00111110000', '10111110000', '10111111000', '11111111000'], ['00010011000', '00010111000', '00011111000', '01011111000', '01011111100', '01111111100'], ['00001001100', '00001011100', '00001111100', '00101111100', '00101111110', '00111111110'], ['00000100110', '00000101110', '00000111110', '00010111110', '00010111111', '00011111111'], ['00000011001', '01000011001', '01010011001', '01010111001', '01011111001', '11011111001'], ['10000001100', '10100001100', '10101001100', '10101011100', '10101111100', '11101111100'], ['01000000110', '01010000110', '01010100110', '01010101110', '01010111110', '01110111110'], ['00100000011', '00101000011', '00101010011', '00101010111', '00101011111', '00111011111'], ['10010000001', '10010100001', '10010101001', '10010101011', '10010101111', '10011101111'], ['11001000000', '11001010000', '11001010100', '11001010101', '11001010111', '11001110111'], ['01100100000', '01100101000', '01100101010', '11100101010', '11100101011', '11100111011'], ['00110010000', '00110010100', '00110010101', '01110010101', '11110010101', '11110011101'], ['00011001000', '00011001010', '10011001010', '10111001010', '11111001010', '11111001110'], ['00001100100', '00001100101', '01001100101', '01011100101', '01111100101', '01111100111'], ['00000110010', '10000110010', '10100110010', '10101110010', '10111110010', '10111110011'], ['00000111001', '00100111001', '01100111001', '11100111001'], ['10000011100', '10010011100', '10110011100', '11110011100'], ['01000001110', '01001001110', '01011001110', '01111001110'], ['00100000111', '00100100111', '00101100111', '00111100111'], ['10010000011', '10010010011', '10010110011', '10011110011'], ['11001000001', '11001001001', '11001011001', '11001111001'], ['11100100000', '11100100100', '11100101100', '11100111100'], ['01110010000', '01110010010', '01110010110', '01110011110'], ['00111001000', '00111001001', '00111001011', '00111001111'], ['00011100100', '10011100100', '10011100101', '10011100111'], ['00001110010', '01001110010', '11001110010', '11001110011'], ['00001001011', '00001011011', '00011011011', '01011011011'], ['10000100101', '10000101101', '10001101101', '10101101101'], ['11000010010', '11000010110', '11000110110', '11010110110'], ['01100001001', '01100001011', '01100011011', '01101011011'], ['10110000100', '10110000101', '10110001101', '10110101101'], ['01011000010', '11011000010', '11011000110', '11011010110'], ['00101100001', '01101100001', '01101100011', '01101101011'], ['10010110000', '10110110000', '10110110001', '10110110101'], ['01001011000', '01011011000', '11011011000', '11011011010'], ['00100101100', '00101101100', '01101101100', '01101101101'], ['00010010110', '00010110110', '00110110110', '10110110110'], ['00001100011', '00001101011', '00011101011', '10011101011'], ['10000110001', '10000110101', '10001110101', '11001110101'], ['11000011000', '11000011010', '11000111010', '11100111010'], ['01100001100', '01100001101', '01100011101', '01110011101'], ['00110000110', '10110000110', '10110001110', '10111001110'], ['00011000011', '01011000011', '01011000111', '01011100111'], ['10001100001', '10101100001', '10101100011', '10101110011'], ['11000110000', '11010110000', '11010110001', '11010111001'], ['01100011000', '01101011000', '11101011000', '11101011100'], ['00110001100', '00110101100', '01110101100', '01110101110'], ['00011000110', '00011010110', '00111010110', '00111010111'], ['00000100111', '10000100111', '10010100111', '10010110111'], ['10000010011', '11000010011', '11001010011', '11001011011'], ['11000001001', '11100001001', '11100101001', '11100101101'], ['11100000100', '11110000100', '11110010100', '11110010110'], ['01110000010', '01111000010', '01111001010', '01111001011'], ['00111000001', '00111100001', '00111100101', '10111100101'], ['10011100000', '10011110000', '10011110010', '11011110010'], ['01001110000', '01001111000', '01001111001', '01101111001'], ['00100111000', '00100111100', '10100111100', '10110111100'], ['00010011100', '00010011110', '01010011110', '01011011110'], ['00001001110', '00001001111', '00101001111', '00101101111'], ['00010101001', '01010101001', '01110101001', '01110111001'], ['10001010100', '10101010100', '10111010100', '10111011100'], ['01000101010', '01010101010', '01011101010', '01011101110'], ['00100010101', '00101010101', '00101110101', '00101110111'], ['10010001010', '10010101010', '10010111010', '10010111011'], ['01001000101', '01001010101', '01001011101', '11001011101'], ['10100100010', '10100101010', '10100101110', '11100101110'], ['01010010001', '01010010101', '01010010111', '01110010111'], ['10101001000', '10101001010', '10101001011', '10111001011'], ['01010100100', '01010100101', '11010100101', '11011100101'], ['00101010010', '10101010010', '11101010010', '11101110010'], ['00000011101', '00010011101', '00011011101', '10011011101'], ['10000001110', '10001001110', '10001101110', '11001101110'], ['01000000111', '01000100111', '01000110111', '01100110111'], ['10100000011', '10100010011', '10100011011', '10110011011'], ['11010000001', '11010001001', '11010001101', '11011001101'], ['11101000000', '11101000100', '11101000110', '11101100110'], ['01110100000', '01110100010', '01110100011', '01110110011'], ['00111010000', '00111010001', '10111010001', '10111011001'], ['00011101000', '10011101000', '11011101000', '11011101100'], ['00001110100', '01001110100', '01101110100', '01101110110'], ['00000111010', '00100111010', '00110111010', '00110111011'], ['00010100101', '00011100101', '00011101101', '00011111101'], ['10001010010', '10001110010', '10001110110', '10001111110'], ['01000101001', '01000111001', '01000111011', '01000111111'], ['10100010100', '10100011100', '10100011101', '10100011111'], ['01010001010', '01010001110', '11010001110', '11010001111'], ['00101000101', '00101000111', '01101000111', '11101000111'], ['10010100010', '10010100011', '10110100011', '11110100011'], ['01001010001', '11001010001', '11011010001', '11111010001'], ['10100101000', '11100101000', '11101101000', '11111101000'], ['01010010100', '01110010100', '01110110100', '01111110100'], ['00101001010', '00111001010', '00111011010', '00111111010'], ['00010001011', '10010001011', '10010011011', '10010011111'], ['10001000101', '11001000101', '11001001101', '11001001111'], ['11000100010', '11100100010', '11100100110', '11100100111'], ['01100010001', '01110010001', '01110010011', '11110010011'], ['10110001000', '10111001000', '10111001001', '11111001001'], ['01011000100', '01011100100', '11011100100', '11111100100'], ['00101100010', '00101110010', '01101110010', '01111110010'], ['00010110001', '00010111001', '00110111001', '00111111001'], ['10001011000', '10001011100', '10011011100', '10011111100'], ['01000101100', '01000101110', '01001101110', '01001111110'], ['00100010110', '00100010111', '00100110111', '00100111111'], ['00010010011', '01010010011', '11010010011', '11010010111'], ['10001001001', '10101001001', '11101001001', '11101001011'], ['11000100100', '11010100100', '11110100100', '11110100101'], ['01100010010', '01101010010', '01111010010', '11111010010'], ['00110001001', '00110101001', '00111101001', '01111101001'], ['10011000100', '10011010100', '10011110100', '10111110100'], ['01001100010', '01001101010', '01001111010', '01011111010'], ['00100110001', '00100110101', '00100111101', '00101111101'], ['10010011000', '10010011010', '10010011110', '10010111110'], ['01001001100', '01001001101', '01001001111', '01001011111'], ['00100100110', '10100100110', '10100100111', '10100101111'], ['00001110001', '01001110001', '11001110001', '11101110001'], ['10000111000', '10100111000', '11100111000', '11110111000'], ['01000011100', '01010011100', '01110011100', '01111011100'], ['00100001110', '00101001110', '00111001110', '00111101110'], ['00010000111', '00010100111', '00011100111', '00011110111'], ['10001000011', '10001010011', '10001110011', '10001111011'], ['11000100001', '11000101001', '11000111001', '11000111101'], ['11100010000', '11100010100', '11100011100', '11100011110'], ['01110001000', '01110001010', '01110001110', '01110001111'], ['00111000100', '00111000101', '00111000111', '10111000111'], ['00011100010', '10011100010', '10011100011', '11011100011'], ['00010100011', '00010101011', '01010101011', '01011101011'], ['10001010001', '10001010101', '10101010101', '10101110101'], ['11000101000', '11000101010', '11010101010', '11010111010'], ['01100010100', '01100010101', '01101010101', '01101011101'], ['00110001010', '10110001010', '10110101010', '10110101110'], ['00011000101', '01011000101', '01011010101', '01011010111'], ['10001100010', '10101100010', '10101101010', '10101101011'], ['01000110001', '01010110001', '01010110101', '11010110101'], ['10100011000', '10101011000', '10101011010', '11101011010'], ['01010001100', '01010101100', '01010101101', '01110101101'], ['00101000110', '00101010110', '10101010110', '10111010110'], ['00001101001', '10001101001', '10001101011', '10001101111'], ['10000110100', '11000110100', '11000110101', '11000110111'], ['01000011010', '01100011010', '11100011010', '11100011011'], ['00100001101', '00110001101', '01110001101', '11110001101'], ['10010000110', '10011000110', '10111000110', '11111000110'], ['01001000011', '01001100011', '01011100011', '01111100011'], ['10100100001', '10100110001', '10101110001', '10111110001'], ['11010010000', '11010011000', '11010111000', '11011111000'], ['01101001000', '01101001100', '01101011100', '01101111100'], ['00110100100', '00110100110', '00110101110', '00110111110'], ['00011010010', '00011010011', '00011010111', '00011011111'], ['00010010101', '10010010101', '10011010101', '11011010101'], ['10001001010', '11001001010', '11001101010', '11101101010'], ['01000100101', '01100100101', '01100110101', '01110110101'], ['10100010010', '10110010010', '10110011010', '10111011010'], ['01010001001', '01011001001', '01011001101', '01011101101'], ['10101000100', '10101100100', '10101100110', '10101110110'], ['01010100010', '01010110010', '01010110011', '01010111011'], ['00101010001', '00101011001', '10101011001', '10101011101'], ['10010101000', '10010101100', '11010101100', '11010101110'], ['01001010100', '01001010110', '01101010110', '01101010111'], ['00100101010', '00100101011', '00110101011', '10110101011'], ['00010011001', '00110011001', '00110011101', '00110011111'], ['10001001100', '10011001100', '10011001110', '10011001111'], ['01000100110', '01001100110', '01001100111', '11001100111'], ['00100010011', '00100110011', '10100110011', '11100110011'], ['10010001001', '10010011001', '11010011001', '11110011001'], ['11001000100', '11001001100', '11101001100', '11111001100'], ['01100100010', '01100100110', '01110100110', '01111100110'], ['00110010001', '00110010011', '00111010011', '00111110011'], ['10011001000', '10011001001', '10011101001', '10011111001'], ['01001100100', '11001100100', '11001110100', '11001111100'], ['00100110010', '01100110010', '01100111010', '01100111110'], ['00001011001', '00001111001', '00011111001', '00011111011'], ['10000101100', '10000111100', '10001111100', '10001111101'], ['01000010110', '01000011110', '01000111110', '11000111110'], ['00100001011', '00100001111', '00100011111', '01100011111'], ['10010000101', '10010000111', '10010001111', '10110001111'], ['11001000010', '11001000011', '11001000111', '11011000111'], ['01100100001', '11100100001', '11100100011', '11101100011'], ['10110010000', '11110010000', '11110010001', '11110110001'], ['01011001000', '01111001000', '11111001000', '11111011000'], ['00101100100', '00111100100', '01111100100', '01111101100'], ['00010110010', '00011110010', '00111110010', '00111110110'], ['00010101101', '10010101101'], ['10001010110', '11001010110'], ['01000101011', '01100101011'], ['10100010101', '10110010101'], ['11010001010', '11011001010'], ['01101000101', '01101100101'], ['10110100010', '10110110010'], ['01011010001', '01011011001'], ['10101101000', '10101101100'], ['01010110100', '01010110110'], ['00101011010', '00101011011'], ['00011001011', '00011001111'], ['10001100101', '10001100111'], ['11000110010', '11000110011'], ['01100011001', '11100011001'], ['10110001100', '11110001100'], ['01011000110', '01111000110'], ['00101100011', '00111100011'], ['10010110001', '10011110001'], ['11001011000', '11001111000'], ['01100101100', '01100111100'], ['00110010110', '00110011110'], ['00010010111', '00110010111'], ['10001001011', '10011001011'], ['11000100101', '11001100101'], ['11100010010', '11100110010'], ['01110001001', '01110011001'], ['10111000100', '10111001100'], ['01011100010', '01011100110'], ['00101110001', '00101110011'], ['10010111000', '10010111001'], ['01001011100', '11001011100'], ['00100101110', '01100101110'], ['00010001111', '00010011111'], ['10001000111', '10001001111'], ['11000100011', '11000100111'], ['11100010001', '11100010011'], ['11110001000', '11110001001'], ['01111000100', '11111000100'], ['00111100010', '01111100010'], ['00011110001', '00111110001'], ['10001111000', '10011111000'], ['01000111100', '01001111100'], ['00100011110', '00100111110'], ['00100101101', '00100101111'], ['10010010110', '10010010111'], ['01001001011', '11001001011'], ['10100100101', '11100100101'], ['11010010010', '11110010010'], ['01101001001', '01111001001'], ['10110100100', '10111100100'], ['01011010010', '01011110010'], ['00101101001', '00101111001'], ['10010110100', '10010111100'], ['01001011010', '01001011110'], ['00001110011', '00001110111'], ['10000111001', '10000111011'], ['11000011100', '11000011101'], ['01100001110', '11100001110'], ['00110000111', '01110000111'], ['10011000011', '10111000011'], ['11001100001', '11011100001'], ['11100110000', '11101110000'], ['01110011000', '01110111000'], ['00111001100', '00111011100'], ['00011100110', '00011101110'], ['00000101111', '01000101111'], ['10000010111', '10100010111'], ['11000001011', '11010001011'], ['11100000101', '11101000101'], ['11110000010', '11110100010'], ['01111000001', '01111010001'], ['10111100000', '10111101000'], ['01011110000', '01011110100'], ['00101111000', '00101111010'], ['00010111100', '00010111101'], ['00001011110', '10001011110'], ['00001011101', '10001011101'], ['10000101110', '11000101110'], ['01000010111', '01100010111'], ['10100001011', '10110001011'], ['11010000101', '11011000101'], ['11101000010', '11101100010'], ['01110100001', '01110110001'], ['10111010000', '10111011000'], ['01011101000', '01011101100'], ['00101110100', '00101110110'], ['00010111010', '00010111011'], ['00011000111', '10011000111'], ['10001100011', '11001100011'], ['11000110001', '11100110001'], ['11100011000', '11110011000'], ['01110001100', '01111001100'], ['00111000110', '00111100110'], ['00011100011', '00011110011'], ['10001110001', '10001111001'], ['11000111000', '11000111100'], ['01100011100', '01100011110'], ['00110001110', '00110001111'], ['00010011011', '00110011011'], ['10001001101', '10011001101'], ['11000100110', '11001100110'], ['01100010011', '01100110011'], ['10110001001', '10110011001'], ['11011000100', '11011001100'], ['01101100010', '01101100110'], ['00110110001', '00110110011'], ['10011011000', '10011011001'], ['01001101100', '11001101100'], ['00100110110', '01100110110'], ['00001100111', '00001101111'], ['10000110011', '10000110111'], ['11000011001', '11000011011'], ['11100001100', '11100001101'], ['01110000110', '11110000110'], ['00111000011', '01111000011'], ['10011100001', '10111100001'], ['11001110000', '11011110000'], ['01100111000', '01101111000'], ['00110011100', '00110111100'], ['00011001110', '00011011110'], ['00010110011', '00010110111'], ['10001011001', '10001011011'], ['11000101100', '11000101101'], ['01100010110', '11100010110'], ['00110001011', '01110001011'], ['10011000101', '10111000101'], ['11001100010', '11011100010'], ['01100110001', '01101110001'], ['10110011000', '10110111000'], ['01011001100', '01011011100'], ['00101100110', '00101101110']], [['00000000000', '01000000000', '01000001000', '01000101000', '01000101010', '11000101010', '11100101010', '11110101010', '11110101110', '11110111110', '11111111110', '11111111111'], ['00100000000', '00100000100', '00100010100', '00100010101', '01100010101', '01110010101', '01111010101', '01111010111', '01111011111', '01111111111'], ['00010000000', '00010000010', '00010001010', '10010001010', '10110001010', '10111001010', '10111101010', '10111101011', '10111101111', '10111111111'], ['00001000000', '00001000001', '00001000101', '01001000101', '01011000101', '01011100101', '01011110101', '11011110101', '11011110111', '11011111111'], ['00000100000', '10000100000', '10000100010', '10100100010', '10101100010', '10101110010', '10101111010', '11101111010', '11101111011', '11101111111'], ['00000010000', '01000010000', '01000010001', '01010010001', '01010110001', '01010111001', '01010111101', '01110111101', '11110111101', '11110111111'], ['00000001000', '00100001000', '10100001000', '10101001000', '10101011000', '10101011100', '10101011110', '10111011110', '11111011110', '11111011111'], ['00000000100', '00010000100', '01010000100', '01010100100', '01010101100', '01010101110', '01010101111', '01011101111', '01111101111', '11111101111'], ['00000000010', '00001000010', '00101000010', '00101010010', '00101010110', '00101010111', '10101010111', '10101110111', '10111110111', '11111110111'], ['00000000001', '00000100001', '00010100001', '00010101001', '00010101011', '10010101011', '11010101011', '11010111011', '11011111011', '11111111011'], ['10000000000', '10000010000', '10001010000', '10001010100', '10001010101', '11001010101', '11101010101', '11101011101', '11101111101', '11111111101'], ['00110000000', '00110000010', '10110000010', '11110000010', '11110001010', '11111001010', '11111101010', '11111101110'], ['00011000000', '00011000001', '01011000001', '01111000001', '01111000101', '01111100101', '01111110101', '01111110111'], ['00001100000', '10001100000', '10101100000', '10111100000', '10111100010', '10111110010', '10111111010', '10111111011'], ['00000110000', '01000110000', '01010110000', '01011110000', '01011110001', '01011111001', '01011111101', '11011111101'], ['00000011000', '00100011000', '00101011000', '00101111000', '10101111000', '10101111100', '10101111110', '11101111110'], ['00000001100', '00010001100', '00010101100', '00010111100', '01010111100', '01010111110', '01010111111', '01110111111'], ['00000000110', '00001000110', '00001010110', '00001011110', '00101011110', '00101011111', '10101011111', '10111011111'], ['00000000011', '00000100011', '00000101011', '00000101111', '00010101111', '10010101111', '11010101111', '11011101111'], ['10000000001', '10000010001', '10000010101', '10000010111', '10001010111', '11001010111', '11101010111', '11101110111'], ['11000000000', '11000001000', '11000001010', '11000001011', '11000101011', '11100101011', '11110101011', '11110111011'], ['01100000000', '01100000100', '01100000101', '11100000101', '11100010101', '11110010101', '11111010101', '11111011101'], ['10001000000', '10011000000', '10011010000', '10011110000', '10011111000', '10011111010', '11011111010', '11111111010'], ['01000100000', '01001100000', '01001101000', '01001111000', '01001111100', '01001111101', '01101111101', '01111111101'], ['00100010000', '00100110000', '00100110100', '00100111100', '00100111110', '10100111110', '10110111110', '10111111110'], ['00010001000', '00010011000', '00010011010', '00010011110', '00010011111', '01010011111', '01011011111', '01011111111'], ['00001000100', '00001001100', '00001001101', '00001001111', '10001001111', '10101001111', '10101101111', '10101111111'], ['00000100010', '00000100110', '10000100110', '10000100111', '11000100111', '11010100111', '11010110111', '11010111111'], ['00000010001', '00000010011', '01000010011', '11000010011', '11100010011', '11101010011', '11101011011', '11101011111'], ['10000001000', '10000001001', '10100001001', '11100001001', '11110001001', '11110101001', '11110101101', '11110101111'], ['01000000100', '11000000100', '11010000100', '11110000100', '11111000100', '11111010100', '11111010110', '11111010111'], ['00100000010', '01100000010', '01101000010', '01111000010', '01111100010', '01111101010', '01111101011', '11111101011'], ['00010000001', '00110000001', '00110100001', '00111100001', '00111110001', '00111110101', '10111110101', '11111110101'], ['00000010100', '00010010100', '00010010110', '10010010110', '10011010110', '11011010110', '11011110110', '11111110110'], ['00000001010', '00001001010', '00001001011', '01001001011', '01001101011', '01101101011', '01101111011', '01111111011'], ['00000000101', '00000100101', '10000100101', '10100100101', '10100110101', '10110110101', '10110111101', '10111111101'], ['10000000010', '10000010010', '11000010010', '11010010010', '11010011010', '11011011010', '11011011110', '11011111110'], ['01000000001', '01000001001', '01100001001', '01101001001', '01101001101', '01101101101', '01101101111', '01101111111'], ['10100000000', '10100000100', '10110000100', '10110100100', '10110100110', '10110110110', '10110110111', '10110111111'], ['01010000000', '01010000010', '01011000010', '01011010010', '01011010011', '01011011011', '11011011011', '11011011111'], ['00101000000', '00101000001', '00101100001', '00101101001', '10101101001', '10101101101', '11101101101', '11101101111'], ['00010100000', '10010100000', '10010110000', '10010110100', '11010110100', '11010110110', '11110110110', '11110110111'], ['00001010000', '01001010000', '01001011000', '01001011010', '01101011010', '01101011011', '01111011011', '11111011011'], ['00000101000', '00100101000', '00100101100', '00100101101', '00110101101', '10110101101', '10111101101', '11111101101'], ['10010000000', '10010001000', '10010011000', '10011011000', '10011011100', '10111011100', '10111111100', '11111111100'], ['01001000000', '01001000100', '01001001100', '01001101100', '01001101110', '01011101110', '01011111110', '01111111110'], ['00100100000', '00100100010', '00100100110', '00100110110', '00100110111', '00101110111', '00101111111', '00111111111'], ['00010010000', '00010010001', '00010010011', '00010011011', '10010011011', '10010111011', '10010111111', '10011111111'], ['00001001000', '10001001000', '10001001001', '10001001101', '11001001101', '11001011101', '11001011111', '11001111111'], ['00000100100', '01000100100', '11000100100', '11000100110', '11100100110', '11100101110', '11100101111', '11100111111'], ['00000010010', '00100010010', '01100010010', '01100010011', '01110010011', '01110010111', '11110010111', '11110011111'], ['00000001001', '00010001001', '00110001001', '10110001001', '10111001001', '10111001011', '11111001011', '11111001111'], ['10000000100', '10001000100', '10011000100', '11011000100', '11011100100', '11011100101', '11111100101', '11111100111'], ['01000000010', '01000100010', '01001100010', '01101100010', '01101110010', '11101110010', '11111110010', '11111110011'], ['00100000001', '00100010001', '00100110001', '00110110001', '00110111001', '01110111001', '01111111001', '11111111001'], ['00100100100', '00101100100', '10101100100', '10111100100', '11111100100', '11111110100'], ['00010010010', '00010110010', '01010110010', '01011110010', '01111110010', '01111111010'], ['00001001001', '00001011001', '00101011001', '00101111001', '00111111001', '00111111101'], ['10000100100', '10000101100', '10010101100', '10010111100', '10011111100', '10011111110'], ['01000010010', '01000010110', '01001010110', '01001011110', '01001111110', '01001111111'], ['00100001001', '00100001011', '00100101011', '00100101111', '00100111111', '10100111111'], ['10010000100', '10010000101', '10010010101', '10010010111', '10010011111', '11010011111'], ['01001000010', '11001000010', '11001001010', '11001001011', '11001001111', '11101001111'], ['00100100001', '01100100001', '01100100101', '11100100101', '11100100111', '11110100111'], ['10010010000', '10110010000', '10110010010', '11110010010', '11110010011', '11111010011'], ['01001001000', '01011001000', '01011001001', '01111001001', '11111001001', '11111101001'], ['01010001000', '01110001000', '01110101000', '11110101000', '11110101100', '11110111100'], ['00101000100', '00111000100', '00111010100', '01111010100', '01111010110', '01111011110'], ['00010100010', '00011100010', '00011101010', '00111101010', '00111101011', '00111101111'], ['00001010001', '00001110001', '00001110101', '00011110101', '10011110101', '10011110111'], ['10000101000', '10000111000', '10000111010', '10001111010', '11001111010', '11001111011'], ['01000010100', '01000011100', '01000011101', '01000111101', '01100111101', '11100111101'], ['00100001010', '00100001110', '10100001110', '10100011110', '10110011110', '11110011110'], ['00010000101', '00010000111', '01010000111', '01010001111', '01011001111', '01111001111'], ['10001000010', '10001000011', '10101000011', '10101000111', '10101100111', '10111100111'], ['01000100001', '11000100001', '11010100001', '11010100011', '11010110011', '11011110011'], ['10100010000', '11100010000', '11101010000', '11101010001', '11101011001', '11101111001'], ['01011000000', '01011000100', '01011010100', '01011011100', '01111011100', '11111011100'], ['00101100000', '00101100010', '00101101010', '00101101110', '00111101110', '01111101110'], ['00010110000', '00010110001', '00010110101', '00010110111', '00011110111', '00111110111'], ['00001011000', '10001011000', '10001011010', '10001011011', '10001111011', '10011111011'], ['00000101100', '01000101100', '01000101101', '11000101101', '11000111101', '11001111101'], ['00000010110', '00100010110', '10100010110', '11100010110', '11100011110', '11100111110'], ['00000001011', '00010001011', '01010001011', '01110001011', '01110001111', '01110011111'], ['10000000101', '10001000101', '10101000101', '10111000101', '10111000111', '10111001111'], ['11000000010', '11000100010', '11010100010', '11011100010', '11011100011', '11011100111'], ['01100000001', '01100010001', '01101010001', '01101110001', '11101110001', '11101110011'], ['10110000000', '10110001000', '10110101000', '10110111000', '11110111000', '11110111001'], ['10010000010', '10011000010', '10011010010', '10111010010', '11111010010', '11111011010'], ['01001000001', '01001100001', '01001101001', '01011101001', '01111101001', '01111101101'], ['10100100000', '10100110000', '10100110100', '10101110100', '10111110100', '10111110110'], ['01010010000', '01010011000', '01010011010', '01010111010', '01011111010', '01011111011'], ['00101001000', '00101001100', '00101001101', '00101011101', '00101111101', '10101111101'], ['00010100100', '00010100110', '10010100110', '10010101110', '10010111110', '11010111110'], ['00001010010', '00001010011', '01001010011', '01001010111', '01001011111', '01101011111'], ['00000101001', '10000101001', '10100101001', '10100101011', '10100101111', '10110101111'], ['10000010100', '11000010100', '11010010100', '11010010101', '11010010111', '11011010111'], ['01000001010', '01100001010', '01101001010', '11101001010', '11101001011', '11101101011'], ['00100000101', '00110000101', '00110100101', '01110100101', '11110100101', '11110110101'], ['00101010000', '10101010000', '10101110000', '10111110000', '11111110000', '11111111000'], ['00010101000', '01010101000', '01010111000', '01011111000', '01111111000', '01111111100'], ['00001010100', '00101010100', '00101011100', '00101111100', '00111111100', '00111111110'], ['00000101010', '00010101010', '00010101110', '00010111110', '00011111110', '00011111111'], ['00000010101', '00001010101', '00001010111', '00001011111', '00001111111', '10001111111'], ['10000001010', '10000101010', '10000101011', '10000101111', '10000111111', '11000111111'], ['01000000101', '01000010101', '11000010101', '11000010111', '11000011111', '11100011111'], ['10100000010', '10100001010', '11100001010', '11100001011', '11100001111', '11110001111'], ['01010000001', '01010000101', '01110000101', '11110000101', '11110000111', '11111000111'], ['10101000000', '10101000010', '10111000010', '11111000010', '11111000011', '11111100011'], ['01010100000', '01010100001', '01011100001', '01111100001', '11111100001', '11111110001'], ['10000110000', '10000110010', '10010110010', '11010110010', '11110110010', '11110111010'], ['01000011000', '01000011001', '01001011001', '01101011001', '01111011001', '01111011101'], ['00100001100', '10100001100', '10100101100', '10110101100', '10111101100', '10111101110'], ['00010000110', '01010000110', '01010010110', '01011010110', '01011110110', '01011110111'], ['00001000011', '00101000011', '00101001011', '00101101011', '00101111011', '10101111011'], ['10000100001', '10010100001', '10010100101', '10010110101', '10010111101', '11010111101'], ['11000010000', '11001010000', '11001010010', '11001011010', '11001011110', '11101011110'], ['01100001000', '01100101000', '01100101001', '01100101101', '01100101111', '01110101111'], ['00110000100', '00110010100', '10110010100', '10110010110', '10110010111', '10111010111'], ['00011000010', '00011001010', '01011001010', '01011001011', '11011001011', '11011101011'], ['00001100001', '00001100101', '00101100101', '10101100101', '11101100101', '11101110101'], ['01101000000', '01111000000', '11111000000', '11111001000', '11111001100', '11111001110'], ['00110100000', '00111100000', '01111100000', '01111100100', '01111100110', '01111100111'], ['00011010000', '00011110000', '00111110000', '00111110010', '00111110011', '10111110011'], ['00001101000', '00001111000', '00011111000', '00011111001', '10011111001', '11011111001'], ['00000110100', '00000111100', '00001111100', '10001111100', '11001111100', '11101111100'], ['00000011010', '00000011110', '00000111110', '01000111110', '01100111110', '01110111110'], ['00000001101', '00000001111', '00000011111', '00100011111', '00110011111', '00111011111'], ['10000000110', '10000000111', '10000001111', '10010001111', '10011001111', '10011101111'], ['01000000011', '11000000011', '11000000111', '11001000111', '11001100111', '11001110111'], ['10100000001', '11100000001', '11100000011', '11100100011', '11100110011', '11100111011'], ['11010000000', '11110000000', '11110000001', '11110010001', '11110011001', '11110011101'], ['00000110010', '01000110010', '11000110010', '11100110010', '11100110110', '11101110110'], ['00000011001', '00100011001', '01100011001', '01110011001', '01110011011', '01110111011'], ['10000001100', '10010001100', '10110001100', '10111001100', '10111001101', '10111011101'], ['01000000110', '01001000110', '01011000110', '01011100110', '11011100110', '11011101110'], ['00100000011', '00100100011', '00101100011', '00101110011', '01101110011', '01101110111'], ['10010000001', '10010010001', '10010110001', '10010111001', '10110111001', '10110111011'], ['11001000000', '11001001000', '11001011000', '11001011100', '11011011100', '11011011101'], ['01100100000', '01100100100', '01100101100', '01100101110', '01101101110', '11101101110'], ['00110010000', '00110010010', '00110010110', '00110010111', '00110110111', '01110110111'], ['00011001000', '00011001001', '00011001011', '10011001011', '10011011011', '10111011011'], ['00001100100', '10001100100', '10001100101', '11001100101', '11001101101', '11011101101'], ['01110000000', '01110100000', '11110100000', '11111100000', '11111101000', '11111101100'], ['00111000000', '00111010000', '01111010000', '01111110000', '01111110100', '01111110110'], ['00011100000', '00011101000', '00111101000', '00111111000', '00111111010', '00111111011'], ['00001110000', '00001110100', '00011110100', '00011111100', '00011111101', '10011111101'], ['00000111000', '00000111010', '00001111010', '00001111110', '10001111110', '11001111110'], ['00000011100', '00000011101', '00000111101', '00000111111', '01000111111', '01100111111'], ['00000001110', '10000001110', '10000011110', '10000011111', '10100011111', '10110011111'], ['00000000111', '01000000111', '01000001111', '11000001111', '11010001111', '11011001111'], ['10000000011', '10100000011', '10100000111', '11100000111', '11101000111', '11101100111'], ['11000000001', '11010000001', '11010000011', '11110000011', '11110100011', '11110110011'], ['11100000000', '11101000000', '11101000001', '11111000001', '11111010001', '11111011001'], ['00100000110', '10100000110', '10101000110', '10101100110', '10111100110', '11111100110'], ['00010000011', '01010000011', '01010100011', '01010110011', '01011110011', '01111110011'], ['10001000001', '10101000001', '10101010001', '10101011001', '10101111001', '10111111001'], ['11000100000', '11010100000', '11010101000', '11010101100', '11010111100', '11011111100'], ['01100010000', '01101010000', '01101010100', '01101010110', '01101011110', '01101111110'], ['00110001000', '00110101000', '00110101010', '00110101011', '00110101111', '00110111111'], ['00011000100', '00011010100', '00011010101', '10011010101', '10011010111', '10011011111'], ['00001100010', '00001101010', '10001101010', '11001101010', '11001101011', '11001101111'], ['00000110001', '00000110101', '01000110101', '01100110101', '11100110101', '11100110111'], ['10000011000', '10000011010', '10100011010', '10110011010', '11110011010', '11110011011'], ['01000001100', '01000001101', '01010001101', '01011001101', '01111001101', '11111001101'], ['00011000110', '10011000110', '11011000110', '11111000110'], ['00001100011', '01001100011', '01101100011', '01111100011'], ['10000110001', '10100110001', '10110110001', '10111110001'], ['11000011000', '11010011000', '11011011000', '11011111000'], ['01100001100', '01101001100', '01101101100', '01101111100'], ['00110000110', '00110100110', '00110110110', '00110111110'], ['00011000011', '00011010011', '00011011011', '00011011111'], ['10001100001', '10001101001', '10001101101', '10001101111'], ['11000110000', '11000110100', '11000110110', '11000110111'], ['01100011000', '01100011010', '01100011011', '11100011011'], ['00110001100', '00110001101', '10110001101', '11110001101'], ['10100100100', '11100100100', '11110100100', '11110110100'], ['01010010010', '01110010010', '01111010010', '01111011010'], ['00101001001', '00111001001', '00111101001', '00111101101'], ['10010100100', '10011100100', '10011110100', '10011110110'], ['01001010010', '01001110010', '01001111010', '01001111011'], ['00100101001', '00100111001', '00100111101', '10100111101'], ['10010010100', '10010011100', '10010011110', '11010011110'], ['01001001010', '01001001110', '01001001111', '01101001111'], ['00100100101', '00100100111', '10100100111', '10110100111'], ['10010010010', '10010010011', '11010010011', '11011010011'], ['01001001001', '11001001001', '11101001001', '11101101001'], ['01100010100', '11100010100', '11110010100', '11110011100'], ['00110001010', '01110001010', '01111001010', '01111001110'], ['00011000101', '00111000101', '00111100101', '00111100111'], ['10001100010', '10011100010', '10011110010', '10011110011'], ['01000110001', '01001110001', '01001111001', '11001111001'], ['10100011000', '10100111000', '10100111100', '11100111100'], ['01010001100', '01010011100', '01010011110', '01110011110'], ['00101000110', '00101001110', '00101001111', '00111001111'], ['00010100011', '00010100111', '10010100111', '10011100111'], ['10001010001', '10001010011', '11001010011', '11001110011'], ['11000101000', '11000101001', '11100101001', '11100111001'], ['01101001000', '01101011000', '01111011000', '11111011000'], ['00110100100', '00110101100', '00111101100', '01111101100'], ['00011010010', '00011010110', '00011110110', '00111110110'], ['00001101001', '00001101011', '00001111011', '00011111011'], ['10000110100', '10000110101', '10000111101', '10001111101'], ['01000011010', '11000011010', '11000011110', '11000111110'], ['00100001101', '01100001101', '01100001111', '01100011111'], ['10010000110', '10110000110', '10110000111', '10110001111'], ['01001000011', '01011000011', '11011000011', '11011000111'], ['10100100001', '10101100001', '11101100001', '11101100011'], ['11010010000', '11010110000', '11110110000', '11110110001'], ['10001000110', '10001010110', '10101010110', '11101010110'], ['01000100011', '01000101011', '01010101011', '01110101011'], ['10100010001', '10100010101', '10101010101', '10111010101'], ['11010001000', '11010001010', '11010101010', '11011101010'], ['01101000100', '01101000101', '01101010101', '01101110101'], ['00110100010', '10110100010', '10110101010', '10110111010'], ['00011010001', '01011010001', '01011010101', '01011011101'], ['10001101000', '10101101000', '10101101010', '10101101110'], ['01000110100', '01010110100', '01010110101', '01010110111'], ['00100011010', '00101011010', '10101011010', '10101011011'], ['00010001101', '00010101101', '01010101101', '11010101101'], ['01100100010', '11100100010', '11101100010', '11111100010'], ['00110010001', '01110010001', '01110110001', '01111110001'], ['10011001000', '10111001000', '10111011000', '10111111000'], ['01001100100', '01011100100', '01011101100', '01011111100'], ['00100110010', '00101110010', '00101110110', '00101111110'], ['00010011001', '00010111001', '00010111011', '00010111111'], ['10001001100', '10001011100', '10001011101', '10001011111'], ['01000100110', '01000101110', '11000101110', '11000101111'], ['00100010011', '00100010111', '01100010111', '11100010111'], ['10010001001', '10010001011', '10110001011', '11110001011'], ['11001000100', '11001000101', '11011000101', '11111000101'], ['11100000010', '11100010010', '11100011010', '11101011010'], ['01110000001', '01110001001', '01110001101', '01110101101'], ['10111000000', '10111000100', '10111000110', '10111010110'], ['01011100000', '01011100010', '01011100011', '01011101011'], ['00101110000', '00101110001', '10101110001', '10101110101'], ['00010111000', '10010111000', '11010111000', '11010111010'], ['00001011100', '01001011100', '01101011100', '01101011101'], ['00000101110', '00100101110', '00110101110', '10110101110'], ['00000010111', '00010010111', '00011010111', '01011010111'], ['10000001011', '10001001011', '10001101011', '10101101011'], ['11000000101', '11000100101', '11000110101', '11010110101'], ['01101100000', '01101100100', '01101110100', '11101110100'], ['00110110000', '00110110010', '00110111010', '01110111010'], ['00011011000', '00011011001', '00011011101', '00111011101'], ['00001101100', '10001101100', '10001101110', '10011101110'], ['00000110110', '01000110110', '01000110111', '01001110111'], ['00000011011', '00100011011', '10100011011', '10100111011'], ['10000001101', '10010001101', '11010001101', '11010011101'], ['11000000110', '11001000110', '11101000110', '11101001110'], ['01100000011', '01100100011', '01110100011', '01110100111'], ['10110000001', '10110010001', '10111010001', '10111010011'], ['11011000000', '11011001000', '11011101000', '11011101001'], ['00101101000', '00101101100', '10101101100', '11101101100'], ['00010110100', '00010110110', '01010110110', '01110110110'], ['00001011010', '00001011011', '00101011011', '00111011011'], ['00000101101', '10000101101', '10010101101', '10011101101'], ['10000010110', '11000010110', '11001010110', '11001110110'], ['01000001011', '01100001011', '01100101011', '01100111011'], ['10100000101', '10110000101', '10110010101', '10110011101'], ['11010000010', '11011000010', '11011001010', '11011001110'], ['01101000001', '01101100001', '01101100101', '01101100111'], ['10110100000', '10110110000', '10110110010', '10110110011'], ['01011010000', '01011011000', '01011011001', '11011011001'], ['00010001110', '00110001110', '10110001110', '11110001110'], ['00001000111', '00011000111', '01011000111', '01111000111'], ['10000100011', '10001100011', '10101100011', '10111100011'], ['11000010001', '11000110001', '11010110001', '11011110001'], ['11100001000', '11100011000', '11101011000', '11101111000'], ['01110000100', '01110001100', '01110101100', '01110111100'], ['00111000010', '00111000110', '00111010110', '00111011110'], ['00011100001', '00011100011', '00011101011', '00011101111'], ['10001110000', '10001110001', '10001110101', '10001110111'], ['01000111000', '11000111000', '11000111010', '11000111011'], ['00100011100', '01100011100', '01100011101', '11100011101'], ['10100010100', '10101010100', '11101010100', '11101011100'], ['01010001010', '01010101010', '01110101010', '01110101110'], ['00101000101', '00101010101', '00111010101', '00111010111'], ['10010100010', '10010101010', '10011101010', '10011101011'], ['01001010001', '01001010101', '01001110101', '11001110101'], ['10100101000', '10100101010', '10100111010', '11100111010'], ['01010010100', '01010010101', '01010011101', '01110011101'], ['00101001010', '10101001010', '10101001110', '10111001110'], ['00010100101', '01010100101', '01010100111', '01011100111'], ['10001010010', '10101010010', '10101010011', '10101110011'], ['01000101001', '01010101001', '11010101001', '11010111001'], ['01110010000', '01110010100', '01110010110', '11110010110'], ['00111001000', '00111001010', '00111001011', '01111001011'], ['00011100100', '00011100101', '10011100101', '10111100101'], ['00001110010', '10001110010', '11001110010', '11011110010'], ['00000111001', '01000111001', '01100111001', '01101111001'], ['10000011100', '10100011100', '10110011100', '10110111100'], ['01000001110', '01010001110', '01011001110', '01011011110'], ['00100000111', '00101000111', '00101100111', '00101101111'], ['10010000011', '10010100011', '10010110011', '10010110111'], ['11001000001', '11001010001', '11001011001', '11001011011'], ['11100100000', '11100101000', '11100101100', '11100101101'], ['00100101010', '01100101010', '01101101010', '11101101010'], ['00010010101', '00110010101', '00110110101', '01110110101'], ['10001001010', '10011001010', '10011011010', '10111011010'], ['01000100101', '01001100101', '01001101101', '01011101101'], ['10100010010', '10100110010', '10100110110', '10101110110'], ['01010001001', '01010011001', '01010011011', '01010111011'], ['10101000100', '10101001100', '10101001101', '10101011101'], ['01010100010', '01010100110', '11010100110', '11010101110'], ['00101010001', '00101010011', '01101010011', '01101010111'], ['10010101000', '10010101001', '10110101001', '10110101011'], ['01001010100', '11001010100', '11011010100', '11011010101'], ['11001100000', '11001100010', '11001100110', '11101100110'], ['01100110000', '01100110001', '01100110011', '01110110011'], ['00110011000', '10110011000', '10110011001', '10111011001'], ['00011001100', '01011001100', '11011001100', '11011101100'], ['00001100110', '00101100110', '01101100110', '01101110110'], ['00000110011', '00010110011', '00110110011', '00110111011'], ['10000011001', '10001011001', '10011011001', '10011011101'], ['11000001100', '11000101100', '11001101100', '11001101110'], ['01100000110', '01100010110', '01100110110', '01100110111'], ['00110000011', '00110001011', '00110011011', '10110011011'], ['10011000001', '10011000101', '10011001101', '11011001101'], ['11100000100', '11100000110', '11110000110', '11110100110'], ['01110000010', '01110000011', '01111000011', '01111010011'], ['00111000001', '10111000001', '10111100001', '10111101001'], ['10011100000', '11011100000', '11011110000', '11011110100'], ['01001110000', '01101110000', '01101111000', '01101111010'], ['00100111000', '00110111000', '00110111100', '00110111101'], ['00010011100', '00011011100', '00011011110', '10011011110'], ['00001001110', '00001101110', '00001101111', '01001101111'], ['00000100111', '00000110111', '10000110111', '10100110111'], ['10000010011', '10000011011', '11000011011', '11010011011'], ['11000001001', '11000001101', '11100001101', '11101001101'], ['01101010010', '11101010010'], ['00110101001', '01110101001'], ['10011010100', '10111010100'], ['01001101010', '01011101010'], ['00100110101', '00101110101'], ['10010011010', '10010111010'], ['01001001101', '01001011101'], ['10100100110', '10100101110'], ['01010010011', '01010010111'], ['10101001001', '10101001011'], ['11010100100', '11010100101'], ['11100110000', '11100110100'], ['01110011000', '01110011010'], ['00111001100', '00111001101'], ['00011100110', '10011100110'], ['00001110011', '01001110011'], ['10000111001', '10100111001'], ['11000011100', '11010011100'], ['01100001110', '01101001110'], ['00110000111', '00110100111'], ['10011000011', '10011010011'], ['11001100001', '11001101001'], ['11001101000', '11101101000'], ['01100110100', '01110110100'], ['00110011010', '00111011010'], ['00011001101', '00011101101'], ['10001100110', '10001110110'], ['01000110011', '01000111011'], ['10100011001', '10100011101'], ['11010001100', '11010001110'], ['01101000110', '01101000111'], ['00110100011', '10110100011'], ['10011010001', '11011010001'], ['11101100000', '11101110000'], ['01110110000', '01110111000'], ['00111011000', '00111011100'], ['00011101100', '00011101110'], ['00001110110', '00001110111'], ['00000111011', '10000111011'], ['10000011101', '11000011101'], ['11000001110', '11100001110'], ['01100000111', '01110000111'], ['10110000011', '10111000011'], ['11011000001', '11011100001'], ['11011010000', '11011010010'], ['01101101000', '01101101001'], ['00110110100', '10110110100'], ['00011011010', '01011011010'], ['00001101101', '00101101101'], ['10000110110', '10010110110'], ['01000011011', '01001011011'], ['10100001101', '10100101101'], ['11010000110', '11010010110'], ['01101000011', '01101001011'], ['10110100001', '10110100101'], ['11110001000', '11110001100'], ['01111000100', '01111000110'], ['00111100010', '00111100011'], ['00011110001', '10011110001'], ['10001111000', '11001111000'], ['01000111100', '01100111100'], ['00100011110', '00110011110'], ['00010001111', '00011001111'], ['10001000111', '10001100111'], ['11000100011', '11000110011'], ['11100010001', '11100011001'], ['10111010000', '11111010000'], ['01011101000', '01111101000'], ['00101110100', '00111110100'], ['00010111010', '00011111010'], ['00001011101', '00001111101'], ['10000101110', '10000111110'], ['01000010111', '01000011111'], ['10100001011', '10100001111'], ['11010000101', '11010000111'], ['11101000010', '11101000011'], ['01110100001', '11110100001'], ['01110100010', '11110100010'], ['00111010001', '01111010001'], ['10011101000', '10111101000'], ['01001110100', '01011110100'], ['00100111010', '00101111010'], ['00010011101', '00010111101'], ['10001001110', '10001011110'], ['01000100111', '01000101111'], ['10100010011', '10100010111'], ['11010001001', '11010001011'], ['11101000100', '11101000101'], ['01100111000', '11100111000'], ['00110011100', '01110011100'], ['00011001110', '00111001110'], ['00001100111', '00011100111'], ['10000110011', '10001110011'], ['11000011001', '11000111001'], ['11100001100', '11100011100'], ['01110000110', '01110001110'], ['00111000011', '00111000111'], ['10011100001', '10011100011'], ['11001110000', '11001110001'], ['11001100100', '11101100100'], ['01100110010', '01110110010'], ['00110011001', '00111011001'], ['10011001100', '10011101100'], ['01001100110', '01001110110'], ['00100110011', '00100111011'], ['10010011001', '10010011101'], ['11001001100', '11001001110'], ['01100100110', '01100100111'], ['00110010011', '10110010011'], ['10011001001', '11011001001'], ['11110010000', '11110011000'], ['01111001000', '01111001100'], ['00111100100', '00111100110'], ['00011110010', '00011110011'], ['00001111001', '10001111001'], ['10000111100', '11000111100'], ['01000011110', '01100011110'], ['00100001111', '00110001111'], ['10010000111', '10011000111'], ['11001000011', '11001100011'], ['11100100001', '11100110001'], ['11101001000', '11101001100'], ['01110100100', '01110100110'], ['00111010010', '00111010011'], ['00011101001', '10011101001'], ['10001110100', '11001110100'], ['01000111010', '01100111010'], ['00100011101', '00110011101'], ['10010001110', '10011001110'], ['01001000111', '01001100111'], ['10100100011', '10100110011'], ['11010010001', '11010011001']], [['00000000000', '00000000010', '00000000011', '00001000011', '10001000011', '10001001011', '10001001111', '10011001111', '10111001111', '10111011111', '11111011111', '11111111111'], ['00000000001', '10000000001', '10000100001', '11000100001', '11000100101', '11000100111', '11001100111', '11011100111', '11011101111', '11111101111'], ['10000000000', '11000000000', '11000010000', '11100010000', '11100010010', '11100010011', '11100110011', '11101110011', '11101110111', '11111110111'], ['01000000000', '01100000000', '01100001000', '01110001000', '01110001001', '11110001001', '11110011001', '11110111001', '11110111011', '11111111011'], ['00100000000', '00110000000', '00110000100', '00111000100', '10111000100', '11111000100', '11111001100', '11111011100', '11111011101', '11111111101'], ['00010000000', '00011000000', '00011000010', '00011100010', '01011100010', '01111100010', '01111100110', '01111101110', '11111101110', '11111111110'], ['00001000000', '00001100000', '00001100001', '00001110001', '00101110001', '00111110001', '00111110011', '00111110111', '01111110111', '01111111111'], ['00000100000', '00000110000', '10000110000', '10000111000', '10010111000', '10011111000', '10011111001', '10011111011', '10111111011', '10111111111'], ['00000010000', '00000011000', '01000011000', '01000011100', '01001011100', '01001111100', '11001111100', '11001111101', '11011111101', '11011111111'], ['00000001000', '00000001100', '00100001100', '00100001110', '00100101110', '00100111110', '01100111110', '11100111110', '11101111110', '11101111111'], ['00000000100', '00000000110', '00010000110', '00010000111', '00010010111', '00010011111', '00110011111', '01110011111', '01110111111', '11110111111'], ['00000000101', '00000000111', '10000000111', '10010000111', '10110000111', '11110000111', '11110100111', '11111100111'], ['10000000010', '10000000011', '11000000011', '11001000011', '11011000011', '11111000011', '11111010011', '11111110011'], ['01000000001', '11000000001', '11100000001', '11100100001', '11101100001', '11111100001', '11111101001', '11111111001'], ['10100000000', '11100000000', '11110000000', '11110010000', '11110110000', '11111110000', '11111110100', '11111111100'], ['01010000000', '01110000000', '01111000000', '01111001000', '01111011000', '01111111000', '01111111010', '01111111110'], ['00101000000', '00111000000', '00111100000', '00111100100', '00111101100', '00111111100', '00111111101', '00111111111'], ['00010100000', '00011100000', '00011110000', '00011110010', '00011110110', '00011111110', '10011111110', '10011111111'], ['00001010000', '00001110000', '00001111000', '00001111001', '00001111011', '00001111111', '01001111111', '11001111111'], ['00000101000', '00000111000', '00000111100', '10000111100', '10000111101', '10000111111', '10100111111', '11100111111'], ['00000010100', '00000011100', '00000011110', '01000011110', '11000011110', '11000011111', '11010011111', '11110011111'], ['00000001010', '00000001110', '00000001111', '00100001111', '01100001111', '11100001111', '11101001111', '11111001111'], ['00000001001', '00000001101', '00100001101', '00100101101', '01100101101', '01110101101', '01110101111', '11110101111'], ['10000000100', '10000000110', '10010000110', '10010010110', '10110010110', '10111010110', '10111010111', '11111010111'], ['01000000010', '01000000011', '01001000011', '01001001011', '01011001011', '01011101011', '11011101011', '11111101011'], ['00100000001', '10100000001', '10100100001', '10100100101', '10101100101', '10101110101', '11101110101', '11111110101'], ['10010000000', '11010000000', '11010010000', '11010010010', '11010110010', '11010111010', '11110111010', '11111111010'], ['01001000000', '01101000000', '01101001000', '01101001001', '01101011001', '01101011101', '01111011101', '01111111101'], ['00100100000', '00110100000', '00110100100', '10110100100', '10110101100', '10110101110', '10111101110', '10111111110'], ['00010010000', '00011010000', '00011010010', '01011010010', '01011010110', '01011010111', '01011110111', '01011111111'], ['00001001000', '00001101000', '00001101001', '00101101001', '00101101011', '10101101011', '10101111011', '10101111111'], ['00000100100', '00000110100', '10000110100', '10010110100', '10010110101', '11010110101', '11010111101', '11010111111'], ['00000010010', '00000011010', '01000011010', '01001011010', '11001011010', '11101011010', '11101011110', '11101011111'], ['00000100001', '00000100101', '00000100111', '00100100111', '00100101111', '00101101111', '10101101111', '10111101111'], ['10000010000', '10000010010', '10000010011', '10010010011', '10010010111', '10010110111', '11010110111', '11011110111'], ['01000001000', '01000001001', '11000001001', '11001001001', '11001001011', '11001011011', '11101011011', '11101111011'], ['00100000100', '10100000100', '11100000100', '11100100100', '11100100101', '11100101101', '11110101101', '11110111101'], ['00010000010', '01010000010', '01110000010', '01110010010', '11110010010', '11110010110', '11111010110', '11111011110'], ['00001000001', '00101000001', '00111000001', '00111001001', '01111001001', '01111001011', '01111101011', '01111101111'], ['10000100000', '10010100000', '10011100000', '10011100100', '10111100100', '10111100101', '10111110101', '10111110111'], ['01000010000', '01001010000', '01001110000', '01001110010', '01011110010', '11011110010', '11011111010', '11011111011'], ['00100001000', '00100101000', '00100111000', '00100111001', '00101111001', '01101111001', '01101111101', '11101111101'], ['00010000100', '00010010100', '00010011100', '10010011100', '10010111100', '10110111100', '10110111110', '11110111110'], ['00001000010', '00001001010', '00001001110', '01001001110', '01001011110', '01011011110', '01011011111', '01111011111'], ['00000010001', '00001010001', '00001011001', '00001011011', '01001011011', '01011011011', '01011111011', '01111111011'], ['10000001000', '10000101000', '10000101100', '10000101101', '10100101101', '10101101101', '10101111101', '10111111101'], ['01000000100', '01000010100', '01000010110', '11000010110', '11010010110', '11010110110', '11010111110', '11011111110'], ['00100000010', '00100001010', '00100001011', '01100001011', '01101001011', '01101011011', '01101011111', '01101111111'], ['00010000001', '00010000101', '10010000101', '10110000101', '10110100101', '10110101101', '10110101111', '10110111111'], ['10001000000', '10001000010', '11001000010', '11011000010', '11011010010', '11011010110', '11011010111', '11011011111'], ['01000100000', '01000100001', '01100100001', '01101100001', '01101101001', '01101101011', '11101101011', '11101101111'], ['00100010000', '10100010000', '10110010000', '10110110000', '10110110100', '10110110101', '11110110101', '11110110111'], ['00010001000', '01010001000', '01011001000', '01011011000', '01011011010', '11011011010', '11111011010', '11111011011'], ['00001000100', '00101000100', '00101100100', '00101101100', '00101101101', '01101101101', '01111101101', '11111101101'], ['00000100010', '00010100010', '00010110010', '00010110110', '10010110110', '10110110110', '10111110110', '11111110110'], ['00000110001', '10000110001', '10010110001', '10010110011', '10110110011', '10111110011'], ['10000011000', '11000011000', '11001011000', '11001011001', '11011011001', '11011111001'], ['01000001100', '01100001100', '01100101100', '11100101100', '11101101100', '11101111100'], ['00100000110', '00110000110', '00110010110', '01110010110', '01110110110', '01110111110'], ['00010000011', '00011000011', '00011001011', '00111001011', '00111011011', '00111011111'], ['10001000001', '10001100001', '10001100101', '10011100101', '10011101101', '10011101111'], ['11000100000', '11000110000', '11000110010', '11001110010', '11001110110', '11001110111'], ['01100010000', '01100011000', '01100011001', '01100111001', '01100111011', '11100111011'], ['00110001000', '00110001100', '10110001100', '10110011100', '10110011101', '11110011101'], ['00011000100', '00011000110', '01011000110', '01011001110', '11011001110', '11111001110'], ['00001100010', '00001100011', '00101100011', '00101100111', '01101100111', '01111100111'], ['00000010101', '00000011101', '10000011101', '10000011111', '10001011111', '11001011111'], ['10000001010', '10000001110', '11000001110', '11000001111', '11000101111', '11100101111'], ['01000000101', '01000000111', '01100000111', '11100000111', '11100010111', '11110010111'], ['10100000010', '10100000011', '10110000011', '11110000011', '11110001011', '11111001011'], ['01010000001', '11010000001', '11011000001', '11111000001', '11111000101', '11111100101'], ['10101000000', '11101000000', '11101100000', '11111100000', '11111100010', '11111110010'], ['01010100000', '01110100000', '01110110000', '01111110000', '01111110001', '01111111001'], ['00101010000', '00111010000', '00111011000', '00111111000', '10111111000', '10111111100'], ['00010101000', '00011101000', '00011101100', '00011111100', '01011111100', '01011111110'], ['00001010100', '00001110100', '00001110110', '00001111110', '00101111110', '00101111111'], ['00000101010', '00000111010', '00000111011', '00000111111', '00010111111', '10010111111'], ['00000011001', '00000111001', '10000111001', '10010111001', '10010111011', '11010111011'], ['10000001100', '10000011100', '11000011100', '11001011100', '11001011101', '11101011101'], ['01000000110', '01000001110', '01100001110', '01100101110', '11100101110', '11110101110'], ['00100000011', '00100000111', '00110000111', '00110010111', '01110010111', '01111010111'], ['10010000001', '10010000011', '10011000011', '10011001011', '10111001011', '10111101011'], ['11001000000', '11001000001', '11001100001', '11001100101', '11011100101', '11011110101'], ['01100100000', '11100100000', '11100110000', '11100110010', '11101110010', '11101111010'], ['00110010000', '01110010000', '01110011000', '01110011001', '01110111001', '01110111101'], ['00011001000', '00111001000', '00111001100', '10111001100', '10111011100', '10111011110'], ['00001100100', '00011100100', '00011100110', '01011100110', '01011101110', '01011101111'], ['00000110010', '00001110010', '00001110011', '00101110011', '00101110111', '10101110111'], ['00001000101', '00001000111', '00001010111', '00001110111', '01001110111', '01101110111'], ['10000100010', '10000100011', '10000101011', '10000111011', '10100111011', '10110111011'], ['01000010001', '11000010001', '11000010101', '11000011101', '11010011101', '11011011101'], ['10100001000', '11100001000', '11100001010', '11100001110', '11101001110', '11101101110'], ['01010000100', '01110000100', '01110000101', '01110000111', '01110100111', '01110110111'], ['00101000010', '00111000010', '10111000010', '10111000011', '10111010011', '10111011011'], ['00010100001', '00011100001', '01011100001', '11011100001', '11011101001', '11011101101'], ['10001010000', '10001110000', '10101110000', '11101110000', '11101110100', '11101110110'], ['01000101000', '01000111000', '01010111000', '01110111000', '01110111010', '01110111011'], ['00100010100', '00100011100', '00101011100', '00111011100', '00111011101', '10111011101'], ['00010001010', '00010001110', '00010101110', '00011101110', '10011101110', '11011101110'], ['00001001001', '00011001001', '00011101001', '00111101001', '00111111001', '00111111011'], ['10000100100', '10001100100', '10001110100', '10011110100', '10011111100', '10011111101'], ['01000010010', '01000110010', '01000111010', '01001111010', '01001111110', '11001111110'], ['00100001001', '00100011001', '00100011101', '00100111101', '00100111111', '01100111111'], ['10010000100', '10010001100', '10010001110', '10010011110', '10010011111', '10110011111'], ['01001000010', '01001000110', '01001000111', '01001001111', '11001001111', '11011001111'], ['00100100001', '00100100011', '10100100011', '10100100111', '11100100111', '11101100111'], ['10010010000', '10010010001', '11010010001', '11010010011', '11110010011', '11110110011'], ['01001001000', '11001001000', '11101001000', '11101001001', '11111001001', '11111011001'], ['00100100100', '01100100100', '01110100100', '11110100100', '11111100100', '11111101100'], ['00010010010', '00110010010', '00111010010', '01111010010', '01111110010', '01111110110'], ['00010001001', '00010101001', '10010101001', '10010101101', '11010101101', '11010101111'], ['10001000100', '10001010100', '11001010100', '11001010110', '11101010110', '11101010111'], ['01000100010', '01000101010', '01100101010', '01100101011', '01110101011', '11110101011'], ['00100010001', '00100010101', '00110010101', '10110010101', '10111010101', '11111010101'], ['10010001000', '10010001010', '10011001010', '11011001010', '11011101010', '11111101010'], ['01001000100', '01001000101', '01001100101', '01101100101', '01101110101', '01111110101'], ['00100100010', '10100100010', '10100110010', '10110110010', '10110111010', '10111111010'], ['00010010001', '01010010001', '01010011001', '01011011001', '01011011101', '01011111101'], ['10001001000', '10101001000', '10101001100', '10101101100', '10101101110', '10101111110'], ['01000100100', '01010100100', '01010100110', '01010110110', '01010110111', '01010111111'], ['00100010010', '00101010010', '00101010011', '00101011011', '10101011011', '10101011111'], ['00000001011', '00000101011', '00001101011', '01001101011', '01001101111', '11001101111'], ['10000000101', '10000010101', '10000110101', '10100110101', '10100110111', '11100110111'], ['11000000010', '11000001010', '11000011010', '11010011010', '11010011011', '11110011011'], ['01100000001', '01100000101', '01100001101', '01101001101', '11101001101', '11111001101'], ['10110000000', '10110000010', '10110000110', '10110100110', '11110100110', '11111100110'], ['01011000000', '01011000001', '01011000011', '01011010011', '01111010011', '01111110011'], ['00101100000', '10101100000', '10101100001', '10101101001', '10111101001', '10111111001'], ['00010110000', '01010110000', '11010110000', '11010110100', '11011110100', '11011111100'], ['00001011000', '00101011000', '01101011000', '01101011010', '01101111010', '01101111110'], ['00000101100', '00010101100', '00110101100', '00110101101', '00110111101', '00110111111'], ['00000010110', '00001010110', '00011010110', '10011010110', '10011011110', '10011011111'], ['00000100011', '00010100011', '00011100011', '10011100011', '10011110011', '11011110011'], ['10000010001', '10001010001', '10001110001', '11001110001', '11001111001', '11101111001'], ['11000001000', '11000101000', '11000111000', '11100111000', '11100111100', '11110111100'], ['01100000100', '01100010100', '01100011100', '01110011100', '01110011110', '01111011110'], ['00110000010', '00110001010', '00110001110', '00111001110', '00111001111', '00111101111'], ['00011000001', '00011000101', '00011000111', '00011100111', '10011100111', '10011110111'], ['10001100000', '10001100010', '10001100011', '10001110011', '11001110011', '11001111011'], ['01000110000', '01000110001', '11000110001', '11000111001', '11100111001', '11100111101'], ['00100011000', '10100011000', '11100011000', '11100011100', '11110011100', '11110011110'], ['00010001100', '01010001100', '01110001100', '01110001110', '01111001110', '01111001111'], ['00001000110', '00101000110', '00111000110', '00111000111', '00111100111', '10111100111'], ['00000010011', '00001010011', '00011010011', '00011110011', '00011111011', '00011111111'], ['10000001001', '10000101001', '10001101001', '10001111001', '10001111101', '10001111111'], ['11000000100', '11000010100', '11000110100', '11000111100', '11000111110', '11000111111'], ['01100000010', '01100001010', '01100011010', '01100011110', '01100011111', '11100011111'], ['00110000001', '00110000101', '00110001101', '00110001111', '10110001111', '11110001111'], ['10011000000', '10011000010', '10011000110', '10011000111', '11011000111', '11111000111'], ['01001100000', '01001100001', '01001100011', '11001100011', '11101100011', '11111100011'], ['00100110000', '10100110000', '10100110001', '11100110001', '11110110001', '11111110001'], ['00010011000', '01010011000', '11010011000', '11110011000', '11111011000', '11111111000'], ['00001001100', '00101001100', '01101001100', '01111001100', '01111101100', '01111111100'], ['00000100110', '00010100110', '00110100110', '00111100110', '00111110110', '00111111110'], ['00000101001', '00100101001', '00100101011', '00100111011', '00101111011', '01101111011'], ['10000010100', '10010010100', '10010010101', '10010011101', '10010111101', '10110111101'], ['01000001010', '01001001010', '11001001010', '11001001110', '11001011110', '11011011110'], ['00100000101', '00100100101', '01100100101', '01100100111', '01100101111', '01101101111'], ['10010000010', '10010010010', '10110010010', '10110010011', '10110010111', '10110110111'], ['01001000001', '01001001001', '01011001001', '11011001001', '11011001011', '11011011011'], ['10100100000', '10100100100', '10101100100', '11101100100', '11101100101', '11101101101'], ['01010010000', '01010010010', '01010110010', '01110110010', '11110110010', '11110110110'], ['00101001000', '00101001001', '00101011001', '00111011001', '01111011001', '01111011011'], ['00010100100', '10010100100', '10010101100', '10011101100', '10111101100', '10111101101'], ['00001010010', '01001010010', '01001010110', '01001110110', '01011110110', '11011110110'], ['00010010011', '00110010011', '00110110011', '01110110011'], ['10001001001', '10011001001', '10011011001', '10111011001'], ['11000100100', '11001100100', '11001101100', '11011101100'], ['01100010010', '01100110010', '01100110110', '01101110110'], ['00110001001', '00110011001', '00110011011', '00110111011'], ['10011000100', '10011001100', '10011001101', '10011011101'], ['01001100010', '01001100110', '11001100110', '11001101110'], ['00100110001', '00100110011', '01100110011', '01100110111'], ['10010011000', '10010011001', '10110011001', '10110011011'], ['01001001100', '11001001100', '11011001100', '11011001101'], ['00100100110', '01100100110', '01101100110', '11101100110'], ['00000110011', '01000110011', '01000110111', '11000110111'], ['10000011001', '10100011001', '10100011011', '11100011011'], ['11000001100', '11010001100', '11010001101', '11110001101'], ['01100000110', '01101000110', '11101000110', '11111000110'], ['00110000011', '00110100011', '01110100011', '01111100011'], ['10011000001', '10011010001', '10111010001', '10111110001'], ['11001100000', '11001101000', '11011101000', '11011111000'], ['01100110000', '01100110100', '01101110100', '01101111100'], ['00110011000', '00110011010', '00110111010', '00110111110'], ['00011001100', '00011001101', '00011011101', '00011011111'], ['00001100110', '10001100110', '10001101110', '10001101111'], ['00000011011', '00000011111', '01000011111', '01000111111'], ['10000001101', '10000001111', '10100001111', '10100011111'], ['11000000110', '11000000111', '11010000111', '11010001111'], ['01100000011', '11100000011', '11101000011', '11101000111'], ['10110000001', '11110000001', '11110100001', '11110100011'], ['11011000000', '11111000000', '11111010000', '11111010001'], ['01101100000', '01111100000', '01111101000', '11111101000'], ['00110110000', '00111110000', '00111110100', '01111110100'], ['00011011000', '00011111000', '00011111010', '00111111010'], ['00001101100', '00001111100', '00001111101', '00011111101'], ['00000110110', '00000111110', '10000111110', '10001111110'], ['00010001011', '00110001011', '10110001011', '10110101011'], ['10001000101', '10011000101', '11011000101', '11011010101'], ['11000100010', '11001100010', '11101100010', '11101101010'], ['01100010001', '01100110001', '01110110001', '01110110101'], ['10110001000', '10110011000', '10111011000', '10111011010'], ['01011000100', '01011001100', '01011101100', '01011101101'], ['00101100010', '00101100110', '00101110110', '10101110110'], ['00010110001', '00010110011', '00010111011', '01010111011'], ['10001011000', '10001011001', '10001011101', '10101011101'], ['01000101100', '11000101100', '11000101110', '11010101110'], ['00100010110', '01100010110', '01100010111', '01101010111'], ['00000110101', '00000111101', '00010111101', '01010111101'], ['10000011010', '10000011110', '10001011110', '10101011110'], ['01000001101', '01000001111', '01000101111', '01010101111'], ['10100000110', '10100000111', '10100010111', '10101010111'], ['01010000011', '11010000011', '11010001011', '11010101011'], ['10101000001', '11101000001', '11101000101', '11101010101'], ['11010100000', '11110100000', '11110100010', '11110101010'], ['01101010000', '01111010000', '01111010001', '01111010101'], ['00110101000', '00111101000', '10111101000', '10111101010'], ['00011010100', '00011110100', '01011110100', '01011110101'], ['00001101010', '00001111010', '00101111010', '10101111010'], ['00010011001', '00010011011', '00011011011', '10011011011'], ['10001001100', '10001001101', '10001101101', '11001101101'], ['01000100110', '11000100110', '11000110110', '11100110110'], ['00100010011', '01100010011', '01100011011', '01110011011'], ['10010001001', '10110001001', '10110001101', '10111001101'], ['11001000100', '11011000100', '11011000110', '11011100110'], ['01100100010', '01101100010', '01101100011', '01101110011'], ['00110010001', '00110110001', '10110110001', '10110111001'], ['10011001000', '10011011000', '11011011000', '11011011100'], ['01001100100', '01001101100', '01101101100', '01101101110'], ['00100110010', '00100110110', '00110110110', '00110110111'], ['00000010111', '00100010111', '00101010111', '00111010111'], ['10000001011', '10010001011', '10010101011', '10011101011'], ['11000000101', '11001000101', '11001010101', '11001110101'], ['11100000010', '11100100010', '11100101010', '11100111010'], ['01110000001', '01110010001', '01110010101', '01110011101'], ['10111000000', '10111001000', '10111001010', '10111001110'], ['01011100000', '01011100100', '01011100101', '01011100111'], ['00101110000', '00101110010', '10101110010', '10101110011'], ['00010111000', '00010111001', '01010111001', '11010111001'], ['00001011100', '10001011100', '10101011100', '11101011100'], ['00000101110', '01000101110', '01010101110', '01110101110'], ['00000101101', '00000101111', '10000101111', '10100101111'], ['10000010110', '10000010111', '11000010111', '11010010111'], ['01000001011', '11000001011', '11100001011', '11101001011'], ['10100000101', '11100000101', '11110000101', '11110100101'], ['11010000010', '11110000010', '11111000010', '11111010010'], ['01101000001', '01111000001', '01111100001', '01111101001'], ['10110100000', '10111100000', '10111110000', '10111110100'], ['01011010000', '01011110000', '01011111000', '01011111010'], ['00101101000', '00101111000', '00101111100', '00101111101'], ['00010110100', '00010111100', '00010111110', '10010111110'], ['00001011010', '00001011110', '00001011111', '01001011111'], ['00001001011', '00001001111', '00011001111', '00011101111'], ['10000100101', '10000100111', '10001100111', '10001110111'], ['11000010010', '11000010011', '11000110011', '11000111011'], ['01100001001', '11100001001', '11100011001', '11100011101'], ['10110000100', '11110000100', '11110001100', '11110001110'], ['01011000010', '01111000010', '01111000110', '01111000111'], ['00101100001', '00111100001', '00111100011', '10111100011'], ['10010110000', '10011110000', '10011110001', '11011110001'], ['01001011000', '01001111000', '11001111000', '11101111000'], ['00100101100', '00100111100', '01100111100', '01110111100'], ['00010010110', '00010011110', '00110011110', '00111011110'], ['00010001101', '00010001111', '00010101111', '00110101111'], ['10001000110', '10001000111', '10001010111', '10011010111'], ['01000100011', '11000100011', '11000101011', '11001101011'], ['10100010001', '11100010001', '11100010101', '11100110101'], ['11010001000', '11110001000', '11110001010', '11110011010'], ['01101000100', '01111000100', '01111000101', '01111001101'], ['00110100010', '00111100010', '10111100010', '10111100110'], ['00011010001', '00011110001', '01011110001', '01011110011'], ['10001101000', '10001111000', '10101111000', '10101111001'], ['01000110100', '01000111100', '01010111100', '11010111100'], ['00100011010', '00100011110', '00101011110', '01101011110'], ['00001001101', '00001011101', '00101011101', '00101011111'], ['10000100110', '10000101110', '10010101110', '10010101111'], ['01000010011', '01000010111', '01001010111', '11001010111'], ['10100001001', '10100001011', '10100101011', '11100101011'], ['11010000100', '11010000101', '11010010101', '11110010101'], ['01101000010', '11101000010', '11101001010', '11111001010'], ['00110100001', '01110100001', '01110100101', '01111100101'], ['10011010000', '10111010000', '10111010010', '10111110010'], ['01001101000', '01011101000', '01011101001', '01011111001'], ['00100110100', '00101110100', '10101110100', '10101111100'], ['00010011010', '00010111010', '01010111010', '01010111110'], ['00010010101', '00011010101', '00011010111', '00011110111'], ['10001001010', '10001101010', '10001101011', '10001111011'], ['01000100101', '01000110101', '11000110101', '11000111101'], ['10100010010', '10100011010', '11100011010', '11100011110'], ['01010001001', '01010001101', '01110001101', '01110001111'], ['10101000100', '10101000110', '10111000110', '10111000111'], ['01010100010', '01010100011', '01011100011', '11011100011'], ['00101010001', '10101010001', '10101110001', '11101110001'], ['10010101000', '11010101000', '11010111000', '11110111000'], ['01001010100', '01101010100', '01101011100', '01111011100'], ['00100101010', '00110101010', '00110101110', '00111101110'], ['00001100101', '00011100101', '00011110101', '00111110101'], ['10000110010', '10001110010', '10001111010', '10011111010'], ['01000011001', '01000111001', '01000111101', '01001111101'], ['10100001100', '10100011100', '10100011110', '10100111110'], ['01010000110', '01010001110', '01010001111', '01010011111'], ['00101000011', '00101000111', '10101000111', '10101001111'], ['10010100001', '10010100011', '11010100011', '11010100111'], ['11001010000', '11001010001', '11101010001', '11101010011'], ['01100101000', '11100101000', '11110101000', '11110101001'], ['00110010100', '01110010100', '01111010100', '11111010100'], ['00011001010', '00111001010', '00111101010', '01111101010'], ['00010100101', '00010101101', '00011101101', '00111101101'], ['10001010010', '10001010110', '10001110110', '10011110110'], ['01000101001', '01000101011', '01000111011', '01001111011'], ['10100010100', '10100010101', '10100011101', '10100111101'], ['01010001010', '11010001010', '11010001110', '11010011110'], ['00101000101', '01101000101', '01101000111', '01101001111'], ['10010100010', '10110100010', '10110100011', '10110100111'], ['01001010001', '01011010001', '11011010001', '11011010011'], ['10100101000', '10101101000', '11101101000', '11101101001'], ['01010010100', '01010110100', '01110110100', '11110110100'], ['00101001010', '00101011010', '00111011010', '01111011010'], ['00001010101', '00001110101', '10001110101', '10011110101'], ['10000101010', '10000111010', '11000111010', '11001111010'], ['01000010101', '01000011101', '01100011101', '01100111101'], ['10100001010', '10100001110', '10110001110', '10110011110'], ['01010000101', '01010000111', '01011000111', '01011001111'], ['10101000010', '10101000011', '10101100011', '10101100111'], ['01010100001', '11010100001', '11010110001', '11010110011'], ['10101010000', '11101010000', '11101011000', '11101011001'], ['01010101000', '01110101000', '01110101100', '11110101100'], ['00101010100', '00111010100', '00111010110', '01111010110'], ['00010101010', '00011101010', '00011101011', '00111101011'], ['00101010101', '01101010101'], ['10010101010', '10110101010'], ['01001010101', '01011010101'], ['10100101010', '10101101010'], ['01010010101', '01010110101'], ['10101001010', '10101011010'], ['01010100101', '01010101101'], ['10101010010', '10101010110'], ['01010101001', '01010101011'], ['10101010100', '10101010101'], ['01010101010', '11010101010'], ['00010110101', '00110110101'], ['10001011010', '10011011010'], ['01000101101', '01001101101'], ['10100010110', '10100110110'], ['01010001011', '01010011011'], ['10101000101', '10101001101'], ['11010100010', '11010100110'], ['01101010001', '01101010011'], ['10110101000', '10110101001'], ['01011010100', '11011010100'], ['00101101010', '01101101010'], ['00010100111', '00110100111'], ['10001010011', '10011010011'], ['11000101001', '11001101001'], ['11100010100', '11100110100'], ['01110001010', '01110011010'], ['00111000101', '00111001101'], ['10011100010', '10011100110'], ['01001110001', '01001110011'], ['10100111000', '10100111001'], ['01010011100', '11010011100'], ['00101001110', '01101001110'], ['00101001011', '10101001011'], ['10010100101', '11010100101'], ['11001010010', '11101010010'], ['01100101001', '01110101001'], ['10110010100', '10111010100'], ['01011001010', '01011101010'], ['00101100101', '00101110101'], ['10010110010', '10010111010'], ['01001011001', '01001011101'], ['10100101100', '10100101110'], ['01010010110', '01010010111'], ['00011011001', '00011111001'], ['10001101100', '10001111100'], ['01000110110', '01000111110'], ['00100011011', '00100011111'], ['10010001101', '10010001111'], ['11001000110', '11001000111'], ['01100100011', '11100100011'], ['10110010001', '11110010001'], ['11011001000', '11111001000'], ['01101100100', '01111100100'], ['00110110010', '00111110010'], ['00100110101', '00100110111'], ['10010011010', '10010011011'], ['01001001101', '11001001101'], ['10100100110', '11100100110'], ['01010010011', '01110010011'], ['10101001001', '10111001001'], ['11010100100', '11011100100'], ['01101010010', '01101110010'], ['00110101001', '00110111001'], ['10011010100', '10011011100'], ['01001101010', '01001101110'], ['00001101101', '00001101111'], ['10000110110', '10000110111'], ['01000011011', '11000011011'], ['10100001101', '11100001101'], ['11010000110', '11110000110'], ['01101000011', '01111000011'], ['10110100001', '10111100001'], ['11011010000', '11011110000'], ['01101101000', '01101111000'], ['00110110100', '00110111100'], ['00011011010', '00011011110'], ['00001100111', '01001100111'], ['10000110011', '10100110011'], ['11000011001', '11010011001'], ['11100001100', '11101001100'], ['01110000110', '01110100110'], ['00111000011', '00111010011'], ['10011100001', '10011101001'], ['11001110000', '11001110100'], ['01100111000', '01100111010'], ['00110011100', '00110011101'], ['00011001110', '10011001110'], ['00010101011', '00110101011'], ['10001010101', '10011010101'], ['11000101010', '11001101010'], ['01100010101', '01100110101'], ['10110001010', '10110011010'], ['01011000101', '01011001101'], ['10101100010', '10101100110'], ['01010110001', '01010110011'], ['10101011000', '10101011001'], ['01010101100', '11010101100'], ['00101010110', '01101010110'], ['00000110111', '00010110111'], ['10000011011', '10001011011'], ['11000001101', '11000101101'], ['11100000110', '11100010110'], ['01110000011', '01110001011'], ['10111000001', '10111000101'], ['11011100000', '11011100010'], ['01101110000', '01101110001'], ['00110111000', '10110111000'], ['00011011100', '01011011100'], ['00001101110', '00101101110'], ['00101001101', '00101001111'], ['10010100110', '10010100111'], ['01001010011', '11001010011'], ['10100101001', '11100101001'], ['11010010100', '11110010100'], ['01101001010', '01111001010'], ['00110100101', '00111100101'], ['10011010010', '10011110010'], ['01001101001', '01001111001'], ['10100110100', '10100111100'], ['01010011010', '01010011110'], ['00010011101', '01010011101'], ['10001001110', '10101001110'], ['01000100111', '01010100111'], ['10100010011', '10101010011'], ['11010001001', '11010101001'], ['11101000100', '11101010100'], ['01110100010', '01110101010'], ['00111010001', '00111010101'], ['10011101000', '10011101010'], ['01001110100', '01001110101'], ['00100111010', '10100111010']], [['00000000000', '00000100000', '01000100000', '01000110000', '01100110000', '01110110000', '01110110100', '01110111100', '11110111100', '11111111100', '11111111101', '11111111111'], ['00000010000', '00100010000', '00100011000', '00110011000', '00111011000', '00111011010', '00111011110', '01111011110', '01111111110', '11111111110'], ['00000001000', '00010001000', '00010001100', '00011001100', '00011101100', '00011101101', '00011101111', '00111101111', '00111111111', '01111111111'], ['00000000100', '00001000100', '00001000110', '00001100110', '00001110110', '10001110110', '10001110111', '10011110111', '10011111111', '10111111111'], ['00000000010', '00000100010', '00000100011', '00000110011', '00000111011', '01000111011', '11000111011', '11001111011', '11001111111', '11011111111'], ['00000000001', '00000010001', '10000010001', '10000011001', '10000011101', '10100011101', '11100011101', '11100111101', '11100111111', '11101111111'], ['10000000000', '10000001000', '11000001000', '11000001100', '11000001110', '11010001110', '11110001110', '11110011110', '11110011111', '11110111111'], ['01000000000', '01000000100', '01100000100', '01100000110', '01100000111', '01101000111', '01111000111', '01111001111', '11111001111', '11111011111'], ['00100000000', '00100000010', '00110000010', '00110000011', '10110000011', '10110100011', '10111100011', '10111100111', '11111100111', '11111101111'], ['00010000000', '00010000001', '00011000001', '10011000001', '11011000001', '11011010001', '11011110001', '11011110011', '11111110011', '11111110111'], ['00001000000', '10001000000', '10001100000', '11001100000', '11101100000', '11101101000', '11101111000', '11101111001', '11111111001', '11111111011'], ['00000011000', '00001011000', '00001111000', '01001111000', '01101111000', '01111111000', '11111111000', '11111111010'], ['00000001100', '00000101100', '00000111100', '00100111100', '00110111100', '00111111100', '01111111100', '01111111101'], ['00000000110', '00000010110', '00000011110', '00010011110', '00011011110', '00011111110', '00111111110', '10111111110'], ['00000000011', '00000001011', '00000001111', '00001001111', '00001101111', '00001111111', '00011111111', '01011111111'], ['10000000001', '10000000101', '10000000111', '10000100111', '10000110111', '10000111111', '10001111111', '10101111111'], ['11000000000', '11000000010', '11000000011', '11000010011', '11000011011', '11000011111', '11000111111', '11010111111'], ['01100000000', '01100000001', '11100000001', '11100001001', '11100001101', '11100001111', '11100011111', '11101011111'], ['00110000000', '10110000000', '11110000000', '11110000100', '11110000110', '11110000111', '11110001111', '11110101111'], ['00011000000', '01011000000', '01111000000', '01111000010', '01111000011', '11111000011', '11111000111', '11111010111'], ['00001100000', '00101100000', '00111100000', '00111100001', '10111100001', '11111100001', '11111100011', '11111101011'], ['00000110000', '00010110000', '00011110000', '10011110000', '11011110000', '11111110000', '11111110001', '11111110101'], ['00001010000', '10001010000', '10001010010', '10011010010', '11011010010', '11011110010', '11111110010', '11111110110'], ['00000101000', '01000101000', '01000101001', '01001101001', '01101101001', '01101111001', '01111111001', '01111111011'], ['00000010100', '00100010100', '10100010100', '10100110100', '10110110100', '10110111100', '10111111100', '10111111101'], ['00000001010', '00010001010', '01010001010', '01010011010', '01011011010', '01011011110', '01011111110', '11011111110'], ['00000000101', '00001000101', '00101000101', '00101001101', '00101101101', '00101101111', '00101111111', '01101111111'], ['10000000010', '10000100010', '10010100010', '10010100110', '10010110110', '10010110111', '10010111111', '10110111111'], ['01000000001', '01000010001', '01001010001', '01001010011', '01001011011', '11001011011', '11001011111', '11011011111'], ['10100000000', '10100001000', '10100101000', '10100101001', '10100101101', '11100101101', '11100101111', '11101101111'], ['01010000000', '01010000100', '01010010100', '11010010100', '11010010110', '11110010110', '11110010111', '11110110111'], ['00101000000', '00101000010', '00101001010', '01101001010', '01101001011', '01111001011', '11111001011', '11111011011'], ['00010100000', '00010100001', '00010100101', '00110100101', '10110100101', '10111100101', '11111100101', '11111101101'], ['01000010000', '01010010000', '11010010000', '11011010000', '11011011000', '11111011000', '11111011010', '11111011110'], ['00100001000', '00101001000', '01101001000', '01101101000', '01101101100', '01111101100', '01111101101', '01111101111'], ['00010000100', '00010100100', '00110100100', '00110110100', '00110110110', '00111110110', '10111110110', '10111110111'], ['00001000010', '00001010010', '00011010010', '00011011010', '00011011011', '00011111011', '01011111011', '11011111011'], ['00000100001', '00000101001', '00001101001', '00001101101', '10001101101', '10001111101', '10101111101', '11101111101'], ['10000010000', '10000010100', '10000110100', '10000110110', '11000110110', '11000111110', '11010111110', '11110111110'], ['01000001000', '01000001010', '01000011010', '01000011011', '01100011011', '01100011111', '01101011111', '01111011111'], ['00100000100', '00100000101', '00100001101', '10100001101', '10110001101', '10110001111', '10110101111', '10111101111'], ['00010000010', '10010000010', '10010000110', '11010000110', '11011000110', '11011000111', '11011010111', '11011110111'], ['00001000001', '01001000001', '01001000011', '01101000011', '01101100011', '11101100011', '11101101011', '11101111011'], ['10000100000', '10100100000', '10100100001', '10110100001', '10110110001', '11110110001', '11110110101', '11110111101'], ['10000000100', '10100000100', '10100100100', '10110100100', '11110100100', '11110100110', '11110101110', '11111101110'], ['01000000010', '01010000010', '01010010010', '01011010010', '01111010010', '01111010011', '01111010111', '01111110111'], ['00100000001', '00101000001', '00101001001', '00101101001', '00111101001', '10111101001', '10111101011', '10111111011'], ['10010000000', '10010100000', '10010100100', '10010110100', '10011110100', '11011110100', '11011110101', '11011111101'], ['01001000000', '01001010000', '01001010010', '01001011010', '01001111010', '01101111010', '11101111010', '11101111110'], ['00100100000', '00100101000', '00100101001', '00100101101', '00100111101', '00110111101', '01110111101', '01110111111'], ['00010010000', '00010010100', '10010010100', '10010010110', '10010011110', '10011011110', '10111011110', '10111011111'], ['00001001000', '00001001010', '01001001010', '01001001011', '01001001111', '01001101111', '01011101111', '11011101111'], ['00000100100', '00000100101', '00100100101', '10100100101', '10100100111', '10100110111', '10101110111', '11101110111'], ['00000010010', '10000010010', '10010010010', '11010010010', '11010010011', '11010011011', '11010111011', '11110111011'], ['00000001001', '01000001001', '01001001001', '01101001001', '11101001001', '11101001101', '11101011101', '11111011101'], ['01000001100', '01001001100', '01101001100', '01101001110', '01111001110', '11111001110'], ['00100000110', '00100100110', '00110100110', '00110100111', '00111100111', '01111100111'], ['00010000011', '00010010011', '00011010011', '10011010011', '10011110011', '10111110011'], ['10001000001', '10001001001', '10001101001', '11001101001', '11001111001', '11011111001'], ['11000100000', '11000100100', '11000110100', '11100110100', '11100111100', '11101111100'], ['01100010000', '01100010010', '01100011010', '01110011010', '01110011110', '01110111110'], ['00110001000', '00110001001', '00110001101', '00111001101', '00111001111', '00111011111'], ['00011000100', '10011000100', '10011000110', '10011100110', '10011100111', '10011101111'], ['00001100010', '01001100010', '01001100011', '01001110011', '11001110011', '11001110111'], ['00000110001', '00100110001', '10100110001', '10100111001', '11100111001', '11100111011'], ['10000011000', '10010011000', '11010011000', '11010011100', '11110011100', '11110011101'], ['00110100000', '01110100000', '01111100000', '01111100010', '11111100010', '11111101010'], ['00011010000', '00111010000', '00111110000', '00111110001', '01111110001', '01111110101'], ['00001101000', '00011101000', '00011111000', '10011111000', '10111111000', '10111111010'], ['00000110100', '00001110100', '00001111100', '01001111100', '01011111100', '01011111101'], ['00000011010', '00000111010', '00000111110', '00100111110', '00101111110', '10101111110'], ['00000001101', '00000011101', '00000011111', '00010011111', '00010111111', '01010111111'], ['10000000110', '10000001110', '10000001111', '10001001111', '10001011111', '10101011111'], ['01000000011', '01000000111', '11000000111', '11000100111', '11000101111', '11010101111'], ['10100000001', '10100000011', '11100000011', '11100010011', '11100010111', '11101010111'], ['11010000000', '11010000001', '11110000001', '11110001001', '11110001011', '11110101011'], ['01101000000', '11101000000', '11111000000', '11111000100', '11111000101', '11111010101'], ['00101000100', '01101000100', '01101000110', '01111000110', '11111000110', '11111100110'], ['00010100010', '00110100010', '00110100011', '00111100011', '01111100011', '01111110011'], ['00001010001', '00011010001', '10011010001', '10011110001', '10111110001', '10111111001'], ['10000101000', '10001101000', '11001101000', '11001111000', '11011111000', '11011111100'], ['01000010100', '01000110100', '01100110100', '01100111100', '01101111100', '01101111110'], ['00100001010', '00100011010', '00110011010', '00110011110', '00110111110', '00110111111'], ['00010000101', '00010001101', '00011001101', '00011001111', '00011011111', '10011011111'], ['10001000010', '10001000110', '10001100110', '10001100111', '10001101111', '11001101111'], ['01000100001', '01000100011', '01000110011', '11000110011', '11000110111', '11100110111'], ['10100010000', '10100010001', '10100011001', '11100011001', '11100011011', '11110011011'], ['01010001000', '11010001000', '11010001100', '11110001100', '11110001101', '11111001101'], ['10010001000', '10110001000', '11110001000', '11110101000', '11110111000', '11110111010'], ['01001000100', '01011000100', '01111000100', '01111010100', '01111011100', '01111011101'], ['00100100010', '00101100010', '00111100010', '00111101010', '00111101110', '10111101110'], ['00010010001', '00010110001', '00011110001', '00011110101', '00011110111', '01011110111'], ['10001001000', '10001011000', '10001111000', '10001111010', '10001111011', '10101111011'], ['01000100100', '01000101100', '01000111100', '01000111101', '11000111101', '11010111101'], ['00100010010', '00100010110', '00100011110', '10100011110', '11100011110', '11101011110'], ['00010001001', '00010001011', '00010001111', '01010001111', '01110001111', '01110101111'], ['10001000100', '10001000101', '10001000111', '10101000111', '10111000111', '10111010111'], ['01000100010', '11000100010', '11000100011', '11010100011', '11011100011', '11011101011'], ['00100010001', '01100010001', '11100010001', '11101010001', '11101110001', '11101110101'], ['11000000100', '11000000110', '11000010110', '11100010110', '11100110110', '11110110110'], ['01100000010', '01100000011', '01100001011', '01110001011', '01110011011', '01111011011'], ['00110000001', '10110000001', '10110000101', '10111000101', '10111001101', '10111101101'], ['10011000000', '11011000000', '11011000010', '11011100010', '11011100110', '11011110110'], ['01001100000', '01101100000', '01101100001', '01101110001', '01101110011', '01101111011'], ['00100110000', '00110110000', '10110110000', '10110111000', '10110111001', '10110111101'], ['00010011000', '00011011000', '01011011000', '01011011100', '11011011100', '11011011110'], ['00001001100', '00001101100', '00101101100', '00101101110', '01101101110', '01101101111'], ['00000100110', '00000110110', '00010110110', '00010110111', '00110110111', '10110110111'], ['00000010011', '00000011011', '00001011011', '10001011011', '10011011011', '11011011011'], ['10000001001', '10000001101', '10000101101', '11000101101', '11001101101', '11101101101'], ['00101010000', '00101010010', '01101010010', '01101010110', '11101010110', '11101110110'], ['00010101000', '00010101001', '00110101001', '00110101011', '01110101011', '01110111011'], ['00001010100', '10001010100', '10011010100', '10011010101', '10111010101', '10111011101'], ['00000101010', '01000101010', '01001101010', '11001101010', '11011101010', '11011101110'], ['00000010101', '00100010101', '00100110101', '01100110101', '01101110101', '01101110111'], ['10000001010', '10010001010', '10010011010', '10110011010', '10110111010', '10110111011'], ['01000000101', '01001000101', '01001001101', '01011001101', '01011011101', '11011011101'], ['10100000010', '10100100010', '10100100110', '10101100110', '10101101110', '11101101110'], ['01010000001', '01010010001', '01010010011', '01010110011', '01010110111', '01110110111'], ['10101000000', '10101001000', '10101001001', '10101011001', '10101011011', '10111011011'], ['01010100000', '01010100100', '11010100100', '11010101100', '11010101101', '11011101101'], ['00110010000', '10110010000', '10110010100', '11110010100', '11111010100', '11111110100'], ['00011001000', '01011001000', '01011001010', '01111001010', '01111101010', '01111111010'], ['00001100100', '00101100100', '00101100101', '00111100101', '00111110101', '00111111101'], ['00000110010', '00010110010', '10010110010', '10011110010', '10011111010', '10011111110'], ['00000011001', '00001011001', '01001011001', '01001111001', '01001111101', '01001111111'], ['10000001100', '10000101100', '10100101100', '10100111100', '10100111110', '10100111111'], ['01000000110', '01000010110', '01010010110', '01010011110', '01010011111', '11010011111'], ['00100000011', '00100001011', '00101001011', '00101001111', '10101001111', '11101001111'], ['10010000001', '10010000101', '10010100101', '10010100111', '11010100111', '11110100111'], ['11001000000', '11001000010', '11001010010', '11001010011', '11101010011', '11111010011'], ['01100100000', '01100100001', '01100101001', '11100101001', '11110101001', '11111101001'], ['00100001100', '01100001100', '01100011100', '11100011100', '11101011100', '11111011100'], ['00010000110', '00110000110', '00110001110', '01110001110', '01110101110', '01111101110'], ['00001000011', '00011000011', '00011000111', '00111000111', '00111010111', '00111110111'], ['10000100001', '10001100001', '10001100011', '10011100011', '10011101011', '10011111011'], ['11000010000', '11000110000', '11000110001', '11001110001', '11001110101', '11001111101'], ['01100001000', '01100011000', '11100011000', '11100111000', '11100111010', '11100111110'], ['00110000100', '00110001100', '01110001100', '01110011100', '01110011101', '01110011111'], ['00011000010', '00011000110', '00111000110', '00111001110', '10111001110', '10111001111'], ['00001100001', '00001100011', '00011100011', '00011100111', '01011100111', '11011100111'], ['10000110000', '10000110001', '10001110001', '10001110011', '10101110011', '11101110011'], ['01000011000', '11000011000', '11000111000', '11000111001', '11010111001', '11110111001'], ['11100000000', '11100000100', '11100001100', '11100101100', '11110101100', '11111101100'], ['01110000000', '01110000010', '01110000110', '01110010110', '01111010110', '01111110110'], ['00111000000', '00111000001', '00111000011', '00111001011', '00111101011', '00111111011'], ['00011100000', '10011100000', '10011100001', '10011100101', '10011110101', '10011111101'], ['00001110000', '01001110000', '11001110000', '11001110010', '11001111010', '11001111110'], ['00000111000', '00100111000', '01100111000', '01100111001', '01100111101', '01100111111'], ['00000011100', '00010011100', '00110011100', '10110011100', '10110011110', '10110011111'], ['00000001110', '00001001110', '00011001110', '01011001110', '01011001111', '11011001111'], ['00000000111', '00000100111', '00001100111', '00101100111', '10101100111', '11101100111'], ['10000000011', '10000010011', '10000110011', '10010110011', '11010110011', '11110110011'], ['11000000001', '11000001001', '11000011001', '11001011001', '11101011001', '11111011001'], ['10010000100', '11010000100', '11011000100', '11011010100', '11011010110', '11111010110'], ['01001000010', '01101000010', '01101100010', '01101101010', '01101101011', '01111101011'], ['00100100001', '00110100001', '00110110001', '00110110101', '10110110101', '10111110101'], ['10010010000', '10011010000', '10011011000', '10011011010', '11011011010', '11011111010'], ['01001001000', '01001101000', '01001101100', '01001101101', '01101101101', '01101111101'], ['00100100100', '00100110100', '00100110110', '10100110110', '10110110110', '10110111110'], ['00010010010', '00010011010', '00010011011', '01010011011', '01011011011', '01011011111'], ['00001001001', '00001001101', '10001001101', '10101001101', '10101101101', '10101101111'], ['10000100100', '10000100110', '11000100110', '11010100110', '11010110110', '11010110111'], ['01000010010', '01000010011', '01100010011', '01101010011', '01101011011', '11101011011'], ['00100001001', '10100001001', '10110001001', '10110101001', '10110101101', '11110101101'], ['10001001100', '11001001100', '11001101100', '11101101100'], ['01000100110', '01100100110', '01100110110', '01110110110'], ['00100010011', '00110010011', '00110011011', '00111011011'], ['10010001001', '10011001001', '10011001101', '10011101101'], ['11001000100', '11001100100', '11001100110', '11001110110'], ['01100100010', '01100110010', '01100110011', '01100111011'], ['00110010001', '00110011001', '10110011001', '10110011101'], ['10011001000', '10011001100', '11011001100', '11011001110'], ['01001100100', '01001100110', '01101100110', '01101100111'], ['00100110010', '00100110011', '00110110011', '10110110011'], ['00010011001', '10010011001', '10011011001', '11011011001'], ['00111001000', '10111001000', '10111001100', '11111001100'], ['00011100100', '01011100100', '01011100110', '01111100110'], ['00001110010', '00101110010', '00101110011', '00111110011'], ['00000111001', '00010111001', '10010111001', '10011111001'], ['10000011100', '10001011100', '11001011100', '11001111100'], ['01000001110', '01000101110', '01100101110', '01100111110'], ['00100000111', '00100010111', '00110010111', '00110011111'], ['10010000011', '10010001011', '10011001011', '10011001111'], ['11001000001', '11001000101', '11001100101', '11001100111'], ['11100100000', '11100100010', '11100110010', '11100110011'], ['01110010000', '01110010001', '01110011001', '11110011001'], ['10111000000', '10111100000', '11111100000', '11111100100'], ['01011100000', '01011110000', '01111110000', '01111110010'], ['00101110000', '00101111000', '00111111000', '00111111001'], ['00010111000', '00010111100', '00011111100', '10011111100'], ['00001011100', '00001011110', '00001111110', '01001111110'], ['00000101110', '00000101111', '00000111111', '00100111111'], ['00000010111', '10000010111', '10000011111', '10010011111'], ['10000001011', '11000001011', '11000001111', '11001001111'], ['11000000101', '11100000101', '11100000111', '11100100111'], ['11100000010', '11110000010', '11110000011', '11110010011'], ['01110000001', '01111000001', '11111000001', '11111001001'], ['01001010100', '01001110100', '11001110100', '11101110100'], ['00100101010', '00100111010', '01100111010', '01110111010'], ['00010010101', '00010011101', '00110011101', '00111011101'], ['10001001010', '10001001110', '10011001110', '10011101110'], ['01000100101', '01000100111', '01001100111', '01001110111'], ['10100010010', '10100010011', '10100110011', '10100111011'], ['01010001001', '11010001001', '11010011001', '11010011101'], ['10101000100', '11101000100', '11101001100', '11101001110'], ['01010100010', '01110100010', '01110100110', '01110100111'], ['00101010001', '00111010001', '00111010011', '10111010011'], ['10010101000', '10011101000', '10011101001', '11011101001'], ['10101000010', '11101000010', '11111000010', '11111001010'], ['01010100001', '01110100001', '01111100001', '01111100101'], ['10101010000', '10111010000', '10111110000', '10111110010'], ['01010101000', '01011101000', '01011111000', '01011111001'], ['00101010100', '00101110100', '00101111100', '10101111100'], ['00010101010', '00010111010', '00010111110', '01010111110'], ['00001010101', '00001011101', '00001011111', '00101011111'], ['10000101010', '10000101110', '10000101111', '10010101111'], ['01000010101', '01000010111', '11000010111', '11001010111'], ['10100001010', '10100001011', '11100001011', '11100101011'], ['01010000101', '11010000101', '11110000101', '11110010101'], ['01100100100', '11100100100', '11101100100', '11101100110'], ['00110010010', '01110010010', '01110110010', '01110110011'], ['00011001001', '00111001001', '00111011001', '10111011001'], ['10001100100', '10011100100', '10011101100', '11011101100'], ['01000110010', '01001110010', '01001110110', '01101110110'], ['00100011001', '00100111001', '00100111011', '00110111011'], ['10010001100', '10010011100', '10010011101', '10011011101'], ['01001000110', '01001001110', '11001001110', '11001101110'], ['00100100011', '00100100111', '01100100111', '01100110111'], ['10010010001', '10010010011', '10110010011', '10110011011'], ['11001001000', '11001001001', '11011001001', '11011001101'], ['11000101000', '11010101000', '11011101000', '11111101000'], ['01100010100', '01101010100', '01101110100', '01111110100'], ['00110001010', '00110101010', '00110111010', '00111111010'], ['00011000101', '00011010101', '00011011101', '00011111101'], ['10001100010', '10001101010', '10001101110', '10001111110'], ['01000110001', '01000110101', '01000110111', '01000111111'], ['10100011000', '10100011010', '10100011011', '10100011111'], ['01010001100', '01010001101', '11010001101', '11010001111'], ['00101000110', '10101000110', '11101000110', '11101000111'], ['00010100011', '01010100011', '01110100011', '11110100011'], ['10001010001', '10101010001', '10111010001', '11111010001'], ['01011010000', '01111010000', '11111010000', '11111010010'], ['00101101000', '00111101000', '01111101000', '01111101001'], ['00010110100', '00011110100', '00111110100', '10111110100'], ['00001011010', '00001111010', '00011111010', '01011111010'], ['00000101101', '00000111101', '00001111101', '00101111101'], ['10000010110', '10000011110', '10000111110', '10010111110'], ['01000001011', '01000001111', '01000011111', '01001011111'], ['10100000101', '10100000111', '10100001111', '10100101111'], ['11010000010', '11010000011', '11010000111', '11010010111'], ['01101000001', '11101000001', '11101000011', '11101001011'], ['10110100000', '11110100000', '11110100001', '11110100101'], ['11100010000', '11100110000', '11110110000', '11110110100'], ['01110001000', '01110011000', '01111011000', '01111011010'], ['00111000100', '00111001100', '00111101100', '00111101101'], ['00011100010', '00011100110', '00011110110', '10011110110'], ['00001110001', '00001110011', '00001111011', '01001111011'], ['10000111000', '10000111001', '10000111101', '10100111101'], ['01000011100', '11000011100', '11000011110', '11010011110'], ['00100001110', '01100001110', '01100001111', '01101001111'], ['00010000111', '00110000111', '10110000111', '10110100111'], ['10001000011', '10011000011', '11011000011', '11011010011'], ['11000100001', '11001100001', '11101100001', '11101101001'], ['11001010000', '11101010000', '11101110000', '11101110010'], ['01100101000', '01110101000', '01110111000', '01110111001'], ['00110010100', '00111010100', '00111011100', '10111011100'], ['00011001010', '00011101010', '00011101110', '01011101110'], ['00001100101', '00001110101', '00001110111', '00101110111'], ['10000110010', '10000111010', '10000111011', '10010111011'], ['01000011001', '01000011101', '11000011101', '11001011101'], ['10100001100', '10100001110', '11100001110', '11100101110'], ['01010000110', '01010000111', '01110000111', '01110010111'], ['00101000011', '10101000011', '10111000011', '10111001011'], ['10010100001', '11010100001', '11011100001', '11011100101'], ['11010100000', '11010100010', '11110100010', '11110110010'], ['01101010000', '01101010001', '01111010001', '01111011001'], ['00110101000', '10110101000', '10111101000', '10111101100'], ['00011010100', '01011010100', '01011110100', '01011110110'], ['00001101010', '00101101010', '00101111010', '00101111011'], ['00000110101', '00010110101', '00010111101', '10010111101'], ['10000011010', '10001011010', '10001011110', '11001011110'], ['01000001101', '01000101101', '01000101111', '01100101111'], ['10100000110', '10100010110', '10100010111', '10110010111'], ['01010000011', '01010001011', '11010001011', '11011001011'], ['10101000001', '10101000101', '11101000101', '11101100101'], ['11100001000', '11100101000', '11100101010', '11101101010'], ['01110000100', '01110010100', '01110010101', '01110110101'], ['00111000010', '00111001010', '10111001010', '10111011010'], ['00011100001', '00011100101', '01011100101', '01011101101'], ['10001110000', '10001110010', '10101110010', '10101110110'], ['01000111000', '01000111001', '01010111001', '01010111011'], ['00100011100', '10100011100', '10101011100', '10101011101'], ['00010001110', '01010001110', '01010101110', '11010101110'], ['00001000111', '00101000111', '00101010111', '01101010111'], ['10000100011', '10010100011', '10010101011', '10110101011'], ['11000010001', '11001010001', '11001010101', '11011010101'], ['11000001010', '11100001010', '11100011010', '11110011010'], ['01100000101', '01110000101', '01110001101', '01111001101'], ['10110000010', '10111000010', '10111000110', '10111100110'], ['01011000001', '01011100001', '01011100011', '01011110011'], ['10101100000', '10101110000', '10101110001', '10101111001'], ['01010110000', '01010111000', '11010111000', '11010111100'], ['00101011000', '00101011100', '01101011100', '01101011110'], ['00010101100', '00010101110', '00110101110', '00110101111'], ['00001010110', '00001010111', '00011010111', '10011010111'], ['00000101011', '10000101011', '10001101011', '11001101011'], ['10000010101', '11000010101', '11000110101', '11100110101'], ['11000010010', '11100010010', '11101010010', '11101011010'], ['01100001001', '01110001001', '01110101001', '01110101101'], ['10110000100', '10111000100', '10111010100', '10111010110'], ['01011000010', '01011100010', '01011101010', '01011101011'], ['00101100001', '00101110001', '00101110101', '10101110101'], ['10010110000', '10010111000', '10010111010', '11010111010'], ['01001011000', '01001011100', '01001011101', '01101011101'], ['00100101100', '00100101110', '10100101110', '10110101110'], ['00010010110', '00010010111', '01010010111', '01011010111'], ['00001001011', '10001001011', '10101001011', '10101101011'], ['10000100101', '11000100101', '11010100101', '11010110101'], ['01100001010', '01110001010', '11110001010', '11110101010'], ['00110000101', '00111000101', '01111000101', '01111010101'], ['10011000010', '10011100010', '10111100010', '10111101010'], ['01001100001', '01001110001', '01011110001', '01011110101'], ['10100110000', '10100111000', '10101111000', '10101111010'], ['01010011000', '01010011100', '01010111100', '01010111101'], ['00101001100', '00101001110', '00101011110', '10101011110'], ['00010100110', '00010100111', '00010101111', '01010101111'], ['00001010011', '10001010011', '10001010111', '10101010111'], ['10000101001', '11000101001', '11000101011', '11010101011'], ['11000010100', '11100010100', '11100010101', '11101010101'], ['10010101010', '11010101010'], ['01001010101', '01101010101'], ['10100101010', '10110101010'], ['01010010101', '01011010101'], ['10101001010', '10101101010'], ['01010100101', '01010110101'], ['10101010010', '10101011010'], ['01010101001', '01010101101'], ['10101010100', '10101010110'], ['01010101010', '01010101011'], ['00101010101', '10101010101'], ['11001001010', '11101001010'], ['01100100101', '01110100101'], ['10110010010', '10111010010'], ['01011001001', '01011101001'], ['10101100100', '10101110100'], ['01010110010', '01010111010'], ['00101011001', '00101011101'], ['10010101100', '10010101110'], ['01001010110', '01001010111'], ['00100101011', '10100101011'], ['10010010101', '11010010101'], ['11001011000', '11101011000'], ['01100101100', '01110101100'], ['00110010110', '00111010110'], ['00011001011', '00011101011'], ['10001100101', '10001110101'], ['11000110010', '11000111010'], ['01100011001', '01100011101'], ['10110001100', '10110001110'], ['01011000110', '01011000111'], ['00101100011', '10101100011'], ['10010110001', '11010110001'], ['01010110100', '11010110100'], ['00101011010', '01101011010'], ['00010101101', '00110101101'], ['10001010110', '10011010110'], ['01000101011', '01001101011'], ['10100010101', '10100110101'], ['11010001010', '11010011010'], ['01101000101', '01101001101'], ['10110100010', '10110100110'], ['01011010001', '01011010011'], ['10101101000', '10101101001'], ['11100000110', '11100100110'], ['01110000011', '01110010011'], ['10111000001', '10111001001'], ['11011100000', '11011100100'], ['01101110000', '01101110010'], ['00110111000', '00110111001'], ['00011011100', '10011011100'], ['00001101110', '01001101110'], ['00000110111', '00100110111'], ['10000011011', '10010011011'], ['11000001101', '11001001101'], ['11011001000', '11011001010'], ['01101100100', '01101100101'], ['00110110010', '10110110010'], ['00011011001', '01011011001'], ['10001101100', '10101101100'], ['01000110110', '01010110110'], ['00100011011', '00101011011'], ['10010001101', '10010101101'], ['11001000110', '11001010110'], ['01100100011', '01100101011'], ['10110010001', '10110010101'], ['11110010000', '11110010010'], ['01111001000', '01111001001'], ['00111100100', '10111100100'], ['00011110010', '01011110010'], ['00001111001', '00101111001'], ['10000111100', '10010111100'], ['01000011110', '01001011110'], ['00100001111', '00100101111'], ['10010000111', '10010010111'], ['11001000011', '11001001011'], ['11100100001', '11100100101'], ['10110011000', '11110011000'], ['01011001100', '01111001100'], ['00101100110', '00111100110'], ['00010110011', '00011110011'], ['10001011001', '10001111001'], ['11000101100', '11000111100'], ['01100010110', '01100011110'], ['00110001011', '00110001111'], ['10011000101', '10011000111'], ['11001100010', '11001100011'], ['01100110001', '11100110001'], ['11001010100', '11101010100'], ['01100101010', '01110101010'], ['00110010101', '00111010101'], ['10011001010', '10011101010'], ['01001100101', '01001110101'], ['10100110010', '10100111010'], ['01010011001', '01010011101'], ['10101001100', '10101001110'], ['01010100110', '01010100111'], ['00101010011', '10101010011'], ['10010101001', '11010101001'], ['11101001000', '11111001000'], ['01110100100', '01111100100'], ['00111010010', '00111110010'], ['00011101001', '00011111001'], ['10001110100', '10001111100'], ['01000111010', '01000111110'], ['00100011101', '00100011111'], ['10010001110', '10010001111'], ['01001000111', '11001000111'], ['10100100011', '11100100011'], ['11010010001', '11110010001'], ['11010110000', '11010110010'], ['01101011000', '01101011001'], ['00110101100', '10110101100'], ['00011010110', '01011010110'], ['00001101011', '00101101011'], ['10000110101', '10010110101'], ['11000011010', '11001011010'], ['01100001101', '01100101101'], ['10110000110', '10110010110'], ['01011000011', '01011001011'], ['10101100001', '10101100101'], ['10101100010', '11101100010'], ['01010110001', '01110110001'], ['10101011000', '10111011000'], ['01010101100', '01011101100'], ['00101010110', '00101110110'], ['00010101011', '00010111011'], ['10001010101', '10001011101'], ['11000101010', '11000101110'], ['01100010101', '01100010111'], ['10110001010', '10110001011'], ['01011000101', '11011000101']], [['00000000000', '00000010000', '00000110000', '00100110000', '00100110010', '00100111010', '00100111110', '00100111111', '00101111111', '10101111111', '11101111111', '11111111111'], ['00000001000', '00000011000', '00010011000', '00010011001', '00010011101', '00010011111', '10010011111', '10010111111', '11010111111', '11110111111'], ['00000000100', '00000001100', '00001001100', '10001001100', '10001001110', '10001001111', '11001001111', '11001011111', '11101011111', '11111011111'], ['00000000010', '00000000110', '00000100110', '01000100110', '01000100111', '11000100111', '11100100111', '11100101111', '11110101111', '11111101111'], ['00000000001', '00000000011', '00000010011', '00100010011', '10100010011', '11100010011', '11110010011', '11110010111', '11111010111', '11111110111'], ['10000000000', '10000000001', '10000001001', '10010001001', '11010001001', '11110001001', '11111001001', '11111001011', '11111101011', '11111111011'], ['01000000000', '11000000000', '11000000100', '11001000100', '11101000100', '11111000100', '11111100100', '11111100101', '11111110101', '11111111101'], ['00100000000', '01100000000', '01100000010', '01100100010', '01110100010', '01111100010', '01111110010', '11111110010', '11111111010', '11111111110'], ['00010000000', '00110000000', '00110000001', '00110010001', '00111010001', '00111110001', '00111111001', '01111111001', '01111111101', '01111111111'], ['00001000000', '00011000000', '10011000000', '10011001000', '10011101000', '10011111000', '10011111100', '10111111100', '10111111110', '10111111111'], ['00000100000', '00001100000', '01001100000', '01001100100', '01001110100', '01001111100', '01001111110', '01011111110', '01011111111', '11011111111'], ['00000001001', '00000011001', '00000011011', '00010011011', '00010111011', '10010111011', '10011111011', '11011111011'], ['10000000100', '10000001100', '10000001101', '10001001101', '10001011101', '11001011101', '11001111101', '11101111101'], ['01000000010', '01000000110', '11000000110', '11000100110', '11000101110', '11100101110', '11100111110', '11110111110'], ['00100000001', '00100000011', '01100000011', '01100010011', '01100010111', '01110010111', '01110011111', '01111011111'], ['10010000000', '10010000001', '10110000001', '10110001001', '10110001011', '10111001011', '10111001111', '10111101111'], ['01001000000', '11001000000', '11011000000', '11011000100', '11011000101', '11011100101', '11011100111', '11011110111'], ['00100100000', '01100100000', '01101100000', '01101100010', '11101100010', '11101110010', '11101110011', '11101111011'], ['00010010000', '00110010000', '00110110000', '00110110001', '01110110001', '01110111001', '11110111001', '11110111101'], ['00001001000', '00011001000', '00011011000', '10011011000', '10111011000', '10111011100', '11111011100', '11111011110'], ['00000100100', '00001100100', '00001101100', '01001101100', '01011101100', '01011101110', '01111101110', '01111101111'], ['00000010010', '00000110010', '00000110110', '00100110110', '00101110110', '00101110111', '00111110111', '10111110111'], ['00000000101', '10000000101', '10010000101', '10010001101', '10011001101', '10011001111', '10011011111', '10011111111'], ['10000000010', '11000000010', '11001000010', '11001000110', '11001100110', '11001100111', '11001101111', '11001111111'], ['01000000001', '01100000001', '01100100001', '01100100011', '01100110011', '11100110011', '11100110111', '11100111111'], ['10100000000', '10110000000', '10110010000', '10110010001', '10110011001', '11110011001', '11110011011', '11110011111'], ['01010000000', '01011000000', '01011001000', '11011001000', '11011001100', '11111001100', '11111001101', '11111001111'], ['00101000000', '00101100000', '00101100100', '01101100100', '01101100110', '01111100110', '11111100110', '11111100111'], ['00010100000', '00010110000', '00010110010', '00110110010', '00110110011', '00111110011', '01111110011', '11111110011'], ['00001010000', '00001011000', '00001011001', '00011011001', '10011011001', '10011111001', '10111111001', '11111111001'], ['00000101000', '00000101100', '10000101100', '10001101100', '11001101100', '11001111100', '11011111100', '11111111100'], ['00000010100', '00000010110', '01000010110', '01000110110', '01100110110', '01100111110', '01101111110', '01111111110'], ['00000001010', '00000001011', '00100001011', '00100011011', '00110011011', '00110011111', '00110111111', '00111111111'], ['00000100001', '00100100001', '10100100001', '10100101001', '10100111001', '10100111101', '10100111111', '10110111111'], ['10000010000', '10010010000', '11010010000', '11010010100', '11010011100', '11010011110', '11010011111', '11011011111'], ['01000001000', '01001001000', '01101001000', '01101001010', '01101001110', '01101001111', '11101001111', '11101101111'], ['00100000100', '00100100100', '00110100100', '00110100101', '00110100111', '10110100111', '11110100111', '11110110111'], ['00010000010', '00010010010', '00011010010', '10011010010', '10011010011', '11011010011', '11111010011', '11111011011'], ['00001000001', '00001001001', '00001101001', '01001101001', '11001101001', '11101101001', '11111101001', '11111101101'], ['10000100000', '10000100100', '10000110100', '10100110100', '11100110100', '11110110100', '11111110100', '11111110110'], ['01000010000', '01000010010', '01000011010', '01010011010', '01110011010', '01111011010', '01111111010', '01111111011'], ['00100001000', '00100001001', '00100001101', '00101001101', '00111001101', '00111101101', '00111111101', '10111111101'], ['00010000100', '10010000100', '10010000110', '10010100110', '10011100110', '10011110110', '10011111110', '11011111110'], ['00001000010', '01001000010', '01001000011', '01001010011', '01001110011', '01001111011', '01001111111', '01101111111'], ['00000010001', '00000110001', '01000110001', '01000110011', '01010110011', '01110110011', '01110111011', '01110111111'], ['10000001000', '10000011000', '10100011000', '10100011001', '10101011001', '10111011001', '10111011101', '10111011111'], ['01000000100', '01000001100', '01010001100', '11010001100', '11010101100', '11011101100', '11011101110', '11011101111'], ['00100000010', '00100000110', '00101000110', '01101000110', '01101010110', '01101110110', '01101110111', '11101110111'], ['00010000001', '00010000011', '00010100011', '00110100011', '00110101011', '00110111011', '10110111011', '11110111011'], ['10001000000', '10001000001', '10001010001', '10011010001', '10011010101', '10011011101', '11011011101', '11111011101'], ['01000100000', '11000100000', '11000101000', '11001101000', '11001101010', '11001101110', '11101101110', '11111101110'], ['00100010000', '01100010000', '01100010100', '01100110100', '01100110101', '01100110111', '01110110111', '01111110111'], ['00010001000', '00110001000', '00110001010', '00110011010', '10110011010', '10110011011', '10111011011', '10111111011'], ['00001000100', '00011000100', '00011000101', '00011001101', '01011001101', '11011001101', '11011101101', '11011111101'], ['00000100010', '00001100010', '10001100010', '10001100110', '10101100110', '11101100110', '11101110110', '11101111110'], ['00000001101', '01000001101', '01100001101', '11100001101', '11100101101', '11100111101'], ['10000000110', '10100000110', '10110000110', '11110000110', '11110010110', '11110011110'], ['01000000011', '01010000011', '01011000011', '01111000011', '01111001011', '01111001111'], ['10100000001', '10101000001', '10101100001', '10111100001', '10111100101', '10111100111'], ['11010000000', '11010100000', '11010110000', '11011110000', '11011110010', '11011110011'], ['01101000000', '01101010000', '01101011000', '01101111000', '01101111001', '11101111001'], ['00110100000', '00110101000', '00110101100', '00110111100', '10110111100', '11110111100'], ['00011010000', '00011010100', '00011010110', '00011011110', '01011011110', '01111011110'], ['00001101000', '00001101010', '00001101011', '00001101111', '00101101111', '00111101111'], ['00000110100', '00000110101', '10000110101', '10000110111', '10010110111', '10011110111'], ['00000011010', '10000011010', '11000011010', '11000011011', '11001011011', '11001111011'], ['00001010001', '01001010001', '01001110001', '01001110101', '01011110101', '01111110101'], ['10000101000', '10100101000', '10100111000', '10100111010', '10101111010', '10111111010'], ['01000010100', '01010010100', '01010011100', '01010011101', '01010111101', '01011111101'], ['00100001010', '00101001010', '00101001110', '10101001110', '10101011110', '10101111110'], ['00010000101', '00010100101', '00010100111', '01010100111', '01010101111', '01010111111'], ['10001000010', '10001010010', '10001010011', '10101010011', '10101010111', '10101011111'], ['01000100001', '01000101001', '11000101001', '11010101001', '11010101011', '11010101111'], ['10100010000', '10100010100', '11100010100', '11101010100', '11101010101', '11101010111'], ['01010001000', '01010001010', '01110001010', '01110101010', '11110101010', '11110101011'], ['00101000100', '00101000101', '00111000101', '00111010101', '01111010101', '11111010101'], ['00010100010', '10010100010', '10011100010', '10011101010', '10111101010', '11111101010'], ['00000100011', '00000100111', '00000101111', '00100101111', '00110101111', '01110101111'], ['10000010001', '10000010011', '10000010111', '10010010111', '10011010111', '10111010111'], ['11000001000', '11000001001', '11000001011', '11001001011', '11001101011', '11011101011'], ['01100000100', '11100000100', '11100000101', '11100100101', '11100110101', '11101110101'], ['00110000010', '01110000010', '11110000010', '11110010010', '11110011010', '11110111010'], ['00011000001', '00111000001', '01111000001', '01111001001', '01111001101', '01111011101'], ['10001100000', '10011100000', '10111100000', '10111100100', '10111100110', '10111101110'], ['01000110000', '01001110000', '01011110000', '01011110010', '01011110011', '01011110111'], ['00100011000', '00100111000', '00101111000', '00101111001', '10101111001', '10101111011'], ['00010001100', '00010011100', '00010111100', '10010111100', '11010111100', '11010111101'], ['00001000110', '00001001110', '00001011110', '01001011110', '01101011110', '11101011110'], ['00000101001', '00000101101', '00001101101', '00011101101', '10011101101', '10011111101'], ['10000010100', '10000010110', '10000110110', '10001110110', '11001110110', '11001111110'], ['01000001010', '01000001011', '01000011011', '01000111011', '01100111011', '01100111111'], ['00100000101', '10100000101', '10100001101', '10100011101', '10110011101', '10110011111'], ['10010000010', '11010000010', '11010000110', '11010001110', '11011001110', '11011001111'], ['01001000001', '01101000001', '01101000011', '01101000111', '01101100111', '11101100111'], ['10100100000', '10110100000', '10110100001', '10110100011', '10110110011', '11110110011'], ['01010010000', '01011010000', '11011010000', '11011010001', '11011011001', '11111011001'], ['00101001000', '00101101000', '01101101000', '11101101000', '11101101100', '11111101100'], ['00010100100', '00010110100', '00110110100', '01110110100', '01110110110', '01111110110'], ['00001010010', '00001011010', '00011011010', '00111011010', '00111011011', '00111111011'], ['00000100101', '00001100101', '00001100111', '10001100111', '10101100111', '10101110111'], ['10000010010', '10000110010', '10000110011', '11000110011', '11010110011', '11010111011'], ['01000001001', '01000011001', '11000011001', '11100011001', '11101011001', '11101011101'], ['10100000100', '10100001100', '11100001100', '11110001100', '11110101100', '11110101110'], ['01010000010', '01010000110', '01110000110', '01111000110', '01111010110', '01111010111'], ['00101000001', '00101000011', '00111000011', '00111100011', '00111101011', '10111101011'], ['10010100000', '10010100001', '10011100001', '10011110001', '10011110101', '11011110101'], ['01001010000', '11001010000', '11001110000', '11001111000', '11001111010', '11101111010'], ['00100101000', '01100101000', '01100111000', '01100111100', '01100111101', '01110111101'], ['00010010100', '00110010100', '00110011100', '00110011110', '10110011110', '10111011110'], ['00001001010', '00011001010', '00011001110', '00011001111', '01011001111', '01011101111'], ['00000000111', '00100000111', '01100000111', '01100100111', '01110100111', '01111100111'], ['10000000011', '10010000011', '10110000011', '10110010011', '10111010011', '10111110011'], ['11000000001', '11001000001', '11011000001', '11011001001', '11011101001', '11011111001'], ['11100000000', '11100100000', '11101100000', '11101100100', '11101110100', '11101111100'], ['01110000000', '01110010000', '01110110000', '01110110010', '01110111010', '01110111110'], ['00111000000', '00111001000', '00111011000', '00111011001', '00111011101', '00111011111'], ['00011100000', '00011100100', '00011101100', '10011101100', '10011101110', '10011101111'], ['00001110000', '00001110010', '00001110110', '01001110110', '01001110111', '11001110111'], ['00000111000', '00000111001', '00000111011', '00100111011', '10100111011', '11100111011'], ['00000011100', '10000011100', '10000011101', '10010011101', '11010011101', '11110011101'], ['00000001110', '01000001110', '11000001110', '11001001110', '11101001110', '11111001110'], ['00001000101', '00001010101', '00101010101', '00101011101', '01101011101', '01101111101'], ['10000100010', '10000101010', '10010101010', '10010101110', '10110101110', '10110111110'], ['01000010001', '01000010101', '01001010101', '01001010111', '01011010111', '01011011111'], ['10100001000', '10100001010', '10100101010', '10100101011', '10101101011', '10101101111'], ['01010000100', '01010000101', '01010010101', '11010010101', '11010110101', '11010110111'], ['00101000010', '10101000010', '10101001010', '11101001010', '11101011010', '11101011011'], ['00010100001', '01010100001', '01010100101', '01110100101', '01110101101', '11110101101'], ['10001010000', '10101010000', '10101010010', '10111010010', '10111010110', '11111010110'], ['01000101000', '01010101000', '01010101001', '01011101001', '01011101011', '01111101011'], ['00100010100', '00101010100', '10101010100', '10101110100', '10101110101', '10111110101'], ['00010001010', '00010101010', '01010101010', '01010111010', '11010111010', '11011111010'], ['00000010101', '00000010111', '00000110111', '00001110111', '00011110111', '00011111111'], ['10000001010', '10000001011', '10000011011', '10000111011', '10001111011', '10001111111'], ['01000000101', '11000000101', '11000001101', '11000011101', '11000111101', '11000111111'], ['10100000010', '11100000010', '11100000110', '11100001110', '11100011110', '11100011111'], ['01010000001', '01110000001', '01110000011', '01110000111', '01110001111', '11110001111'], ['10101000000', '10111000000', '10111000001', '10111000011', '10111000111', '11111000111'], ['01010100000', '01011100000', '11011100000', '11011100001', '11011100011', '11111100011'], ['00101010000', '00101110000', '01101110000', '11101110000', '11101110001', '11111110001'], ['00010101000', '00010111000', '00110111000', '01110111000', '11110111000', '11111111000'], ['00001010100', '00001011100', '00011011100', '00111011100', '01111011100', '01111111100'], ['00000101010', '00000101110', '00001101110', '00011101110', '00111101110', '00111111110'], ['00001000011', '00001001011', '00101001011', '00101011011', '01101011011', '01101111011'], ['10000100001', '10000100101', '10010100101', '10010101101', '10110101101', '10110111101'], ['11000010000', '11000010010', '11001010010', '11001010110', '11011010110', '11011011110'], ['01100001000', '01100001001', '01100101001', '01100101011', '01101101011', '01101101111'], ['00110000100', '10110000100', '10110010100', '10110010101', '10110110101', '10110110111'], ['00011000010', '01011000010', '01011001010', '11011001010', '11011011010', '11011011011'], ['00001100001', '00101100001', '00101100101', '01101100101', '01101101101', '11101101101'], ['10000110000', '10010110000', '10010110010', '10110110010', '10110110110', '11110110110'], ['01000011000', '01001011000', '01001011001', '01011011001', '01011011011', '01111011011'], ['00100001100', '00100101100', '10100101100', '10101101100', '10101101101', '10111101101'], ['00010000110', '00010010110', '01010010110', '01010110110', '11010110110', '11011110110'], ['00010001001', '00010001101', '01010001101', '01010101101', '01011101101', '01111101101'], ['10001000100', '10001000110', '10101000110', '10101010110', '10101110110', '10111110110'], ['01000100010', '01000100011', '01010100011', '01010101011', '01010111011', '01011111011'], ['00100010001', '10100010001', '10101010001', '10101010101', '10101011101', '10101111101'], ['10010001000', '11010001000', '11010101000', '11010101010', '11010101110', '11010111110'], ['01001000100', '01101000100', '01101010100', '01101010101', '01101010111', '01101011111'], ['00100100010', '00110100010', '00110101010', '10110101010', '10110101011', '10110101111'], ['00010010001', '00011010001', '00011010101', '01011010101', '11011010101', '11011010111'], ['10001001000', '10001101000', '10001101010', '10101101010', '11101101010', '11101101011'], ['01000100100', '01000110100', '01000110101', '01010110101', '01110110101', '11110110101'], ['00100010010', '00100011010', '10100011010', '10101011010', '10111011010', '11111011010'], ['00001110001', '00001111001', '00001111101', '00001111111'], ['10000111000', '10000111100', '10000111110', '10000111111'], ['01000011100', '01000011110', '01000011111', '11000011111'], ['00100001110', '00100001111', '10100001111', '11100001111'], ['00010000111', '10010000111', '11010000111', '11110000111'], ['10001000011', '11001000011', '11101000011', '11111000011'], ['11000100001', '11100100001', '11110100001', '11111100001'], ['11100010000', '11110010000', '11111010000', '11111110000'], ['01110001000', '01111001000', '01111101000', '01111111000'], ['00111000100', '00111100100', '00111110100', '00111111100'], ['00011100010', '00011110010', '00011111010', '00011111110'], ['00011001001', '10011001001', '10011001011', '11011001011'], ['10001100100', '11001100100', '11001100101', '11101100101'], ['01000110010', '01100110010', '11100110010', '11110110010'], ['00100011001', '00110011001', '01110011001', '01111011001'], ['10010001100', '10011001100', '10111001100', '10111101100'], ['01001000110', '01001100110', '01011100110', '01011110110'], ['00100100011', '00100110011', '00101110011', '00101111011'], ['10010010001', '10010011001', '10010111001', '10010111101'], ['11001001000', '11001001100', '11001011100', '11001011110'], ['01100100100', '01100100110', '01100101110', '01100101111'], ['00110010010', '00110010011', '00110010111', '10110010111'], ['00000110011', '00001110011', '10001110011', '10001110111'], ['10000011001', '10000111001', '11000111001', '11000111011'], ['11000001100', '11000011100', '11100011100', '11100011101'], ['01100000110', '01100001110', '01110001110', '11110001110'], ['00110000011', '00110000111', '00111000111', '01111000111'], ['10011000001', '10011000011', '10011100011', '10111100011'], ['11001100000', '11001100001', '11001110001', '11011110001'], ['01100110000', '11100110000', '11100111000', '11101111000'], ['00110011000', '01110011000', '01110011100', '01110111100'], ['00011001100', '00111001100', '00111001110', '00111011110'], ['00001100110', '00011100110', '00011100111', '00011101111'], ['00100100101', '00100101101', '00101101101', '00101111101'], ['10010010010', '10010010110', '10010110110', '10010111110'], ['01001001001', '01001001011', '01001011011', '01001011111'], ['10100100100', '10100100101', '10100101101', '10100101111'], ['01010010010', '11010010010', '11010010110', '11010010111'], ['00101001001', '01101001001', '01101001011', '11101001011'], ['10010100100', '10110100100', '10110100101', '11110100101'], ['01001010010', '01011010010', '11011010010', '11111010010'], ['00100101001', '00101101001', '01101101001', '01111101001'], ['10010010100', '10010110100', '10110110100', '10111110100'], ['01001001010', '01001011010', '01011011010', '01011111010'], ['00010001011', '00010101011', '00010101111', '00010111111'], ['10001000101', '10001010101', '10001010111', '10001011111'], ['11000100010', '11000101010', '11000101011', '11000101111'], ['01100010001', '01100010101', '11100010101', '11100010111'], ['10110001000', '10110001010', '11110001010', '11110001011'], ['01011000100', '01011000101', '01111000101', '11111000101'], ['00101100010', '10101100010', '10111100010', '11111100010'], ['00010110001', '01010110001', '01011110001', '01111110001'], ['10001011000', '10101011000', '10101111000', '10111111000'], ['01000101100', '01010101100', '01010111100', '01011111100'], ['00100010110', '00101010110', '00101011110', '00101111110'], ['00001010011', '00101010011', '00111010011', '01111010011'], ['10000101001', '10010101001', '10011101001', '10111101001'], ['11000010100', '11001010100', '11001110100', '11011110100'], ['01100001010', '01100101010', '01100111010', '01101111010'], ['00110000101', '00110010101', '00110011101', '00110111101'], ['10011000010', '10011001010', '10011001110', '10011011110'], ['01001100001', '01001100101', '01001100111', '01001101111'], ['10100110000', '10100110010', '10100110011', '10100110111'], ['01010011000', '01010011001', '11010011001', '11010011011'], ['00101001100', '10101001100', '11101001100', '11101001101'], ['00010100110', '01010100110', '01110100110', '11110100110'], ['00000001111', '00010001111', '00110001111', '00111001111'], ['10000000111', '10001000111', '10011000111', '10011100111'], ['11000000011', '11000100011', '11001100011', '11001110011'], ['11100000001', '11100010001', '11100110001', '11100111001'], ['11110000000', '11110001000', '11110011000', '11110011100'], ['01111000000', '01111000100', '01111001100', '01111001110'], ['00111100000', '00111100010', '00111100110', '00111100111'], ['00011110000', '00011110001', '00011110011', '10011110011'], ['00001111000', '10001111000', '10001111001', '11001111001'], ['00000111100', '01000111100', '11000111100', '11100111100'], ['00000011110', '00100011110', '01100011110', '01110011110'], ['00000011101', '00100011101', '01100011101', '01100011111'], ['10000001110', '10010001110', '10110001110', '10110001111'], ['01000000111', '01001000111', '01011000111', '11011000111'], ['10100000011', '10100100011', '10101100011', '11101100011'], ['11010000001', '11010010001', '11010110001', '11110110001'], ['11101000000', '11101001000', '11101011000', '11111011000'], ['01110100000', '01110100100', '01110101100', '01111101100'], ['00111010000', '00111010010', '00111010110', '00111110110'], ['00011101000', '00011101001', '00011101011', '00011111011'], ['00001110100', '10001110100', '10001110101', '10001111101'], ['00000111010', '01000111010', '11000111010', '11000111110'], ['00001001101', '01001001101', '01001101101', '01001111101'], ['10000100110', '10100100110', '10100110110', '10100111110'], ['01000010011', '01010010011', '01010011011', '01010011111'], ['10100001001', '10101001001', '10101001101', '10101001111'], ['11010000100', '11010100100', '11010100110', '11010100111'], ['01101000010', '01101010010', '01101010011', '11101010011'], ['00110100001', '00110101001', '10110101001', '11110101001'], ['10011010000', '10011010100', '11011010100', '11111010100'], ['01001101000', '01001101010', '01101101010', '01111101010'], ['00100110100', '00100110101', '00110110101', '00111110101'], ['00010011010', '10010011010', '10011011010', '10011111010'], ['00001000111', '00001001111', '00001011111', '00011011111'], ['10000100011', '10000100111', '10000101111', '10001101111'], ['11000010001', '11000010011', '11000010111', '11000110111'], ['11100001000', '11100001001', '11100001011', '11100011011'], ['01110000100', '11110000100', '11110000101', '11110001101'], ['00111000010', '01111000010', '11111000010', '11111000110'], ['00011100001', '00111100001', '01111100001', '01111100011'], ['10001110000', '10011110000', '10111110000', '10111110001'], ['01000111000', '01001111000', '01011111000', '11011111000'], ['00100011100', '00100111100', '00101111100', '01101111100'], ['00010001110', '00010011110', '00010111110', '00110111110'], ['00010101001', '00010111001', '00011111001', '01011111001'], ['10001010100', '10001011100', '10001111100', '10101111100'], ['01000101010', '01000101110', '01000111110', '01010111110'], ['00100010101', '00100010111', '00100011111', '00101011111'], ['10010001010', '10010001011', '10010001111', '10010101111'], ['01001000101', '11001000101', '11001000111', '11001010111'], ['10100100010', '11100100010', '11100100011', '11100101011'], ['01010010001', '01110010001', '11110010001', '11110010101'], ['10101001000', '10111001000', '11111001000', '11111001010'], ['01010100100', '01011100100', '01111100100', '01111100101'], ['00101010010', '00101110010', '00111110010', '10111110010'], ['00010010101', '00010010111', '00010110111', '01010110111'], ['10001001010', '10001001011', '10001011011', '10101011011'], ['01000100101', '11000100101', '11000101101', '11010101101'], ['10100010010', '11100010010', '11100010110', '11101010110'], ['01010001001', '01110001001', '01110001011', '01110101011'], ['10101000100', '10111000100', '10111000101', '10111010101'], ['01010100010', '01011100010', '11011100010', '11011101010'], ['00101010001', '00101110001', '01101110001', '01101110101'], ['10010101000', '10010111000', '10110111000', '10110111010'], ['01001010100', '01001011100', '01011011100', '01011011101'], ['00100101010', '00100101110', '00101101110', '10101101110'], ['00000101011', '01000101011', '01000101111', '01000111111'], ['10000010101', '10100010101', '10100010111', '10100011111'], ['11000001010', '11010001010', '11010001011', '11010001111'], ['01100000101', '01101000101', '11101000101', '11101000111'], ['10110000010', '10110100010', '11110100010', '11110100011'], ['01011000001', '01011010001', '01111010001', '11111010001'], ['10101100000', '10101101000', '10111101000', '11111101000'], ['01010110000', '01010110100', '01011110100', '01111110100'], ['00101011000', '00101011010', '00101111010', '00111111010'], ['00010101100', '00010101101', '00010111101', '00011111101'], ['00001010110', '10001010110', '10001011110', '10001111110'], ['00001100011', '10001100011', '10001101011', '10011101011'], ['10000110001', '11000110001', '11000110101', '11001110101'], ['11000011000', '11100011000', '11100011010', '11100111010'], ['01100001100', '01110001100', '01110001101', '01110011101'], ['00110000110', '00111000110', '10111000110', '10111001110'], ['00011000011', '00011100011', '01011100011', '01011100111'], ['10001100001', '10001110001', '10101110001', '10101110011'], ['11000110000', '11000111000', '11010111000', '11010111001'], ['01100011000', '01100011100', '01101011100', '11101011100'], ['00110001100', '00110001110', '00110101110', '01110101110'], ['00011000110', '00011000111', '00011010111', '00111010111'], ['00010010011', '10010010011', '10010011011', '10011011011'], ['10001001001', '11001001001', '11001001101', '11001101101'], ['11000100100', '11100100100', '11100100110', '11100110110'], ['01100010010', '01110010010', '01110010011', '01110011011'], ['00110001001', '00111001001', '10111001001', '10111001101'], ['10011000100', '10011100100', '11011100100', '11011100110'], ['01001100010', '01001110010', '01101110010', '01101110011'], ['00100110001', '00100111001', '00110111001', '10110111001'], ['10010011000', '10010011100', '10011011100', '11011011100'], ['01001001100', '01001001110', '01001101110', '01101101110'], ['00100100110', '00100100111', '00100110111', '00110110111'], ['00011001011', '00011011011'], ['10001100101', '10001101101'], ['11000110010', '11000110110'], ['01100011001', '01100011011'], ['10110001100', '10110001101'], ['01011000110', '11011000110'], ['00101100011', '01101100011'], ['10010110001', '10110110001'], ['11001011000', '11011011000'], ['01100101100', '01101101100'], ['00110010110', '00110110110'], ['00001110101', '00101110101'], ['10000111010', '10010111010'], ['01000011101', '01001011101'], ['10100001110', '10100101110'], ['01010000111', '01010010111'], ['10101000011', '10101001011'], ['11010100001', '11010100101'], ['11101010000', '11101010010'], ['01110101000', '01110101001'], ['00111010100', '10111010100'], ['00011101010', '01011101010'], ['00010110011', '10010110011'], ['10001011001', '11001011001'], ['11000101100', '11100101100'], ['01100010110', '01110010110'], ['00110001011', '00111001011'], ['10011000101', '10011100101'], ['11001100010', '11001110010'], ['01100110001', '01100111001'], ['10110011000', '10110011100'], ['01011001100', '01011001110'], ['00101100110', '00101100111'], ['00000011111', '00000111111'], ['10000001111', '10000011111'], ['11000000111', '11000001111'], ['11100000011', '11100000111'], ['11110000001', '11110000011'], ['11111000000', '11111000001'], ['01111100000', '11111100000'], ['00111110000', '01111110000'], ['00011111000', '00111111000'], ['00001111100', '00011111100'], ['00000111110', '00001111110'], ['00001010111', '00101010111'], ['10000101011', '10010101011'], ['11000010101', '11001010101'], ['11100001010', '11100101010'], ['01110000101', '01110010101'], ['10111000010', '10111001010'], ['01011100001', '01011100101'], ['10101110000', '10101110010'], ['01010111000', '01010111001'], ['00101011100', '10101011100'], ['00010101110', '01010101110'], ['00001011101', '00011011101'], ['10000101110', '10001101110'], ['01000010111', '01000110111'], ['10100001011', '10100011011'], ['11010000101', '11010001101'], ['11101000010', '11101000110'], ['01110100001', '01110100011'], ['10111010000', '10111010001'], ['01011101000', '11011101000'], ['00101110100', '01101110100'], ['00010111010', '00110111010'], ['00011010011', '01011010011'], ['10001101001', '10101101001'], ['11000110100', '11010110100'], ['01100011010', '01101011010'], ['00110001101', '00110101101'], ['10011000110', '10011010110'], ['01001100011', '01001101011'], ['10100110001', '10100110101'], ['11010011000', '11010011010'], ['01101001100', '01101001101'], ['00110100110', '10110100110'], ['00100101011', '00101101011'], ['10010010101', '10010110101'], ['11001001010', '11001011010'], ['01100100101', '01100101101'], ['10110010010', '10110010110'], ['01011001001', '01011001011'], ['10101100100', '10101100101'], ['01010110010', '11010110010'], ['00101011001', '01101011001'], ['10010101100', '10110101100'], ['01001010110', '01011010110'], ['00001011011', '00001111011'], ['10000101101', '10000111101'], ['11000010110', '11000011110'], ['01100001011', '01100001111'], ['10110000101', '10110000111'], ['11011000010', '11011000011'], ['01101100001', '11101100001'], ['10110110000', '11110110000'], ['01011011000', '01111011000'], ['00101101100', '00111101100'], ['00010110110', '00011110110'], ['00011100101', '00111100101'], ['10001110010', '10011110010'], ['01000111001', '01001111001'], ['10100011100', '10100111100'], ['01010001110', '01010011110'], ['00101000111', '00101001111'], ['10010100011', '10010100111'], ['11001010001', '11001010011'], ['11100101000', '11100101001'], ['01110010100', '11110010100'], ['00111001010', '01111001010'], ['00000111101', '00100111101'], ['10000011110', '10010011110'], ['01000001111', '01001001111'], ['10100000111', '10100100111'], ['11010000011', '11010010011'], ['11101000001', '11101001001'], ['11110100000', '11110100100'], ['01111010000', '01111010010'], ['00111101000', '00111101001'], ['00011110100', '10011110100'], ['00001111010', '01001111010'], ['00010110101', '00011110101'], ['10001011010', '10001111010'], ['01000101101', '01000111101'], ['10100010110', '10100011110'], ['01010001011', '01010001111'], ['10101000101', '10101000111'], ['11010100010', '11010100011'], ['01101010001', '11101010001'], ['10110101000', '11110101000'], ['01011010100', '01111010100'], ['00101101010', '00111101010']], [['00000000000', '00010000000', '01010000000', '11010000000', '11011000000', '11011000001', '11011000101', '11011001101', '11011001111', '11111001111', '11111101111', '11111111111'], ['00001000000', '00101000000', '01101000000', '01101100000', '11101100000', '11101100010', '11101100110', '11101100111', '11111100111', '11111110111'], ['00000100000', '00010100000', '00110100000', '00110110000', '01110110000', '01110110001', '01110110011', '11110110011', '11111110011', '11111111011'], ['00000010000', '00001010000', '00011010000', '00011011000', '00111011000', '10111011000', '10111011001', '11111011001', '11111111001', '11111111101'], ['00000001000', '00000101000', '00001101000', '00001101100', '00011101100', '01011101100', '11011101100', '11111101100', '11111111100', '11111111110'], ['00000000100', '00000010100', '00000110100', '00000110110', '00001110110', '00101110110', '01101110110', '01111110110', '01111111110', '01111111111'], ['00000000010', '00000001010', '00000011010', '00000011011', '00000111011', '00010111011', '00110111011', '00111111011', '00111111111', '10111111111'], ['00000000001', '00000000101', '00000001101', '10000001101', '10000011101', '10001011101', '10011011101', '10011111101', '10011111111', '11011111111'], ['10000000000', '10000000010', '10000000110', '11000000110', '11000001110', '11000101110', '11001101110', '11001111110', '11001111111', '11101111111'], ['01000000000', '01000000001', '01000000011', '01100000011', '01100000111', '01100010111', '01100110111', '01100111111', '11100111111', '11110111111'], ['00100000000', '10100000000', '10100000001', '10110000001', '10110000011', '10110001011', '10110011011', '10110011111', '11110011111', '11111011111'], ['00100000100', '01100000100', '01101000100', '11101000100', '11101100100', '11111100100', '11111100110', '11111110110'], ['00010000010', '00110000010', '00110100010', '01110100010', '01110110010', '01111110010', '01111110011', '01111111011'], ['00001000001', '00011000001', '00011010001', '00111010001', '00111011001', '00111111001', '10111111001', '10111111101'], ['10000100000', '10001100000', '10001101000', '10011101000', '10011101100', '10011111100', '11011111100', '11011111110'], ['01000010000', '01000110000', '01000110100', '01001110100', '01001110110', '01001111110', '01101111110', '01101111111'], ['00100001000', '00100011000', '00100011010', '00100111010', '00100111011', '00100111111', '00110111111', '10110111111'], ['00010000100', '00010001100', '00010001101', '00010011101', '10010011101', '10010011111', '10011011111', '11011011111'], ['00001000010', '00001000110', '10001000110', '10001001110', '11001001110', '11001001111', '11001101111', '11101101111'], ['00000100001', '00000100011', '01000100011', '01000100111', '01100100111', '11100100111', '11100110111', '11110110111'], ['10000010000', '10000010001', '10100010001', '10100010011', '10110010011', '11110010011', '11110011011', '11111011011'], ['01000001000', '11000001000', '11010001000', '11010001001', '11011001001', '11111001001', '11111001101', '11111101101'], ['01100000000', '01100100000', '01100110000', '01100110010', '01101110010', '01101111010', '01111111010', '11111111010'], ['00110000000', '00110010000', '00110011000', '00110011001', '00110111001', '00110111101', '00111111101', '01111111101'], ['00011000000', '00011001000', '00011001100', '10011001100', '10011011100', '10011011110', '10011111110', '10111111110'], ['00001100000', '00001100100', '00001100110', '01001100110', '01001101110', '01001101111', '01001111111', '01011111111'], ['00000110000', '00000110010', '00000110011', '00100110011', '00100110111', '10100110111', '10100111111', '10101111111'], ['00000011000', '00000011001', '10000011001', '10010011001', '10010011011', '11010011011', '11010011111', '11010111111'], ['00000001100', '10000001100', '11000001100', '11001001100', '11001001101', '11101001101', '11101001111', '11101011111'], ['00000000110', '01000000110', '01100000110', '01100100110', '11100100110', '11110100110', '11110100111', '11110101111'], ['00000000011', '00100000011', '00110000011', '00110010011', '01110010011', '01111010011', '11111010011', '11111010111'], ['10000000001', '10010000001', '10011000001', '10011001001', '10111001001', '10111101001', '11111101001', '11111101011'], ['11000000000', '11001000000', '11001100000', '11001100100', '11011100100', '11011110100', '11111110100', '11111110101'], ['01001000000', '01011000000', '01011000010', '01011000110', '01011010110', '01011011110', '11011011110', '11111011110'], ['00100100000', '00101100000', '00101100001', '00101100011', '00101101011', '00101101111', '01101101111', '01111101111'], ['00010010000', '00010110000', '10010110000', '10010110001', '10010110101', '10010110111', '10110110111', '10111110111'], ['00001001000', '00001011000', '01001011000', '11001011000', '11001011010', '11001011011', '11011011011', '11011111011'], ['00000100100', '00000101100', '00100101100', '01100101100', '01100101101', '11100101101', '11101101101', '11101111101'], ['00000010010', '00000010110', '00010010110', '00110010110', '10110010110', '11110010110', '11110110110', '11110111110'], ['00000001001', '00000001011', '00001001011', '00011001011', '01011001011', '01111001011', '01111011011', '01111011111'], ['10000000100', '10000000101', '10000100101', '10001100101', '10101100101', '10111100101', '10111101101', '10111101111'], ['01000000010', '11000000010', '11000010010', '11000110010', '11010110010', '11011110010', '11011110110', '11011110111'], ['00100000001', '01100000001', '01100001001', '01100011001', '01101011001', '01101111001', '01101111011', '11101111011'], ['10010000000', '10110000000', '10110000100', '10110001100', '10110101100', '10110111100', '10110111101', '11110111101'], ['10001000000', '10001000100', '10001001100', '10101001100', '10111001100', '10111001110', '11111001110', '11111101110'], ['01000100000', '01000100010', '01000100110', '01010100110', '01011100110', '01011100111', '01111100111', '01111110111'], ['00100010000', '00100010001', '00100010011', '00101010011', '00101110011', '10101110011', '10111110011', '10111111011'], ['00010001000', '10010001000', '10010001001', '10010101001', '10010111001', '11010111001', '11011111001', '11011111101'], ['00001000100', '01001000100', '11001000100', '11001010100', '11001011100', '11101011100', '11101111100', '11101111110'], ['00000100010', '00100100010', '01100100010', '01100101010', '01100101110', '01110101110', '01110111110', '01110111111'], ['00000010001', '00010010001', '00110010001', '00110010101', '00110010111', '00111010111', '00111011111', '10111011111'], ['10000001000', '10001001000', '10011001000', '10011001010', '10011001011', '10011101011', '10011101111', '11011101111'], ['01000000100', '01000100100', '01001100100', '01001100101', '11001100101', '11001110101', '11001110111', '11101110111'], ['00100000010', '00100010010', '00100110010', '10100110010', '11100110010', '11100111010', '11100111011', '11110111011'], ['00010000001', '00010001001', '00010011001', '01010011001', '01110011001', '01110011101', '11110011101', '11111011101'], ['00011000010', '00011010010', '00011110010', '10011110010', '10111110010', '11111110010'], ['00001100001', '00001101001', '00001111001', '01001111001', '01011111001', '01111111001'], ['10000110000', '10000110100', '10000111100', '10100111100', '10101111100', '10111111100'], ['01000011000', '01000011010', '01000011110', '01010011110', '01010111110', '01011111110'], ['00100001100', '00100001101', '00100001111', '00101001111', '00101011111', '00101111111'], ['00010000110', '10010000110', '10010000111', '10010100111', '10010101111', '10010111111'], ['00001000011', '01001000011', '11001000011', '11001010011', '11001010111', '11001011111'], ['10000100001', '10100100001', '11100100001', '11100101001', '11100101011', '11100101111'], ['11000010000', '11010010000', '11110010000', '11110010100', '11110010101', '11110010111'], ['01100001000', '01101001000', '01111001000', '01111001010', '11111001010', '11111001011'], ['00110000100', '00110100100', '00111100100', '00111100101', '01111100101', '11111100101'], ['10000001010', '10100001010', '10110001010', '10110001110', '10110101110', '11110101110'], ['01000000101', '01010000101', '01011000101', '01011000111', '01011010111', '01111010111'], ['10100000010', '10101000010', '10101100010', '10101100011', '10101101011', '10111101011'], ['01010000001', '01010100001', '01010110001', '11010110001', '11010110101', '11011110101'], ['10101000000', '10101010000', '10101011000', '11101011000', '11101011010', '11101111010'], ['01010100000', '01010101000', '01010101100', '01110101100', '01110101101', '01110111101'], ['00101010000', '00101010100', '00101010110', '00111010110', '10111010110', '10111011110'], ['00010101000', '00010101010', '00010101011', '00011101011', '01011101011', '01011101111'], ['00001010100', '00001010101', '10001010101', '10001110101', '10101110101', '10101110111'], ['00000101010', '10000101010', '11000101010', '11000111010', '11010111010', '11010111011'], ['00000010101', '01000010101', '01100010101', '01100011101', '01101011101', '11101011101'], ['10001010000', '11001010000', '11011010000', '11111010000', '11111011000', '11111011100'], ['01000101000', '01100101000', '01101101000', '01111101000', '01111101100', '01111101110'], ['00100010100', '00110010100', '00110110100', '00111110100', '00111110110', '00111110111'], ['00010001010', '00011001010', '00011011010', '00011111010', '00011111011', '10011111011'], ['00001000101', '00001100101', '00001101101', '00001111101', '10001111101', '11001111101'], ['10000100010', '10000110010', '10000110110', '10000111110', '11000111110', '11100111110'], ['01000010001', '01000011001', '01000011011', '01000011111', '01100011111', '01110011111'], ['10100001000', '10100001100', '10100001101', '10100001111', '10110001111', '10111001111'], ['01010000100', '01010000110', '11010000110', '11010000111', '11011000111', '11011100111'], ['00101000010', '00101000011', '01101000011', '11101000011', '11101100011', '11101110011'], ['00010100001', '10010100001', '10110100001', '11110100001', '11110110001', '11110111001'], ['01100000010', '01100010010', '11100010010', '11110010010', '11111010010', '11111010110'], ['00110000001', '00110001001', '01110001001', '01111001001', '01111101001', '01111101011'], ['10011000000', '10011000100', '10111000100', '10111100100', '10111110100', '10111110101'], ['01001100000', '01001100010', '01011100010', '01011110010', '01011111010', '11011111010'], ['00100110000', '00100110001', '00101110001', '00101111001', '00101111101', '01101111101'], ['00010011000', '10010011000', '10010111000', '10010111100', '10010111110', '10110111110'], ['00001001100', '01001001100', '01001011100', '01001011110', '01001011111', '01011011111'], ['00000100110', '00100100110', '00100101110', '00100101111', '10100101111', '10101101111'], ['00000010011', '00010010011', '00010010111', '10010010111', '11010010111', '11010110111'], ['10000001001', '10001001001', '10001001011', '11001001011', '11101001011', '11101011011'], ['11000000100', '11000100100', '11000100101', '11100100101', '11110100101', '11110101101'], ['01010001000', '01010011000', '01110011000', '11110011000', '11110011010', '11111011010'], ['00101000100', '00101001100', '00111001100', '01111001100', '01111001101', '01111101101'], ['00010100010', '00010100110', '00011100110', '00111100110', '10111100110', '10111110110'], ['00001010001', '00001010011', '00001110011', '00011110011', '01011110011', '01011111011'], ['10000101000', '10000101001', '10000111001', '10001111001', '10101111001', '10101111101'], ['01000010100', '11000010100', '11000011100', '11000111100', '11010111100', '11010111110'], ['00100001010', '01100001010', '01100001110', '01100011110', '01101011110', '01101011111'], ['00010000101', '00110000101', '00110000111', '00110001111', '00110101111', '10110101111'], ['10001000010', '10011000010', '10011000011', '10011000111', '10011010111', '11011010111'], ['01000100001', '01001100001', '11001100001', '11001100011', '11001101011', '11101101011'], ['10100010000', '10100110000', '11100110000', '11100110001', '11100110101', '11110110101'], ['10000011000', '10001011000', '10011011000', '10011111000', '11011111000', '11111111000'], ['01000001100', '01000101100', '01001101100', '01001111100', '01101111100', '01111111100'], ['00100000110', '00100010110', '00100110110', '00100111110', '00110111110', '00111111110'], ['00010000011', '00010001011', '00010011011', '00010011111', '00011011111', '00011111111'], ['10001000001', '10001000101', '10001001101', '10001001111', '10001101111', '10001111111'], ['11000100000', '11000100010', '11000100110', '11000100111', '11000110111', '11000111111'], ['01100010000', '01100010001', '01100010011', '11100010011', '11100011011', '11100011111'], ['00110001000', '10110001000', '10110001001', '11110001001', '11110001101', '11110001111'], ['00011000100', '01011000100', '11011000100', '11111000100', '11111000110', '11111000111'], ['00001100010', '00101100010', '01101100010', '01111100010', '01111100011', '11111100011'], ['00000110001', '00010110001', '00110110001', '00111110001', '10111110001', '11111110001'], ['10010000010', '10010100010', '11010100010', '11010101010', '11110101010', '11110111010'], ['01001000001', '01001010001', '01101010001', '01101010101', '01111010101', '01111011101'], ['10100100000', '10100101000', '10110101000', '10110101010', '10111101010', '10111101110'], ['01010010000', '01010010100', '01011010100', '01011010101', '01011110101', '01011110111'], ['00101001000', '00101001010', '00101101010', '10101101010', '10101111010', '10101111011'], ['00010100100', '00010100101', '00010110101', '01010110101', '01010111101', '11010111101'], ['00001010010', '10001010010', '10001011010', '10101011010', '10101011110', '11101011110'], ['00000101001', '01000101001', '01000101101', '01010101101', '01010101111', '01110101111'], ['10000010100', '10100010100', '10100010110', '10101010110', '10101010111', '10111010111'], ['01000001010', '01010001010', '01010001011', '01010101011', '11010101011', '11011101011'], ['00100000101', '00101000101', '10101000101', '10101010101', '11101010101', '11101110101'], ['11100000000', '11100001000', '11110001000', '11111001000', '11111101000', '11111101010'], ['01110000000', '01110000100', '01111000100', '01111100100', '01111110100', '01111110101'], ['00111000000', '00111000010', '00111100010', '00111110010', '00111111010', '10111111010'], ['00011100000', '00011100001', '00011110001', '00011111001', '00011111101', '01011111101'], ['00001110000', '10001110000', '10001111000', '10001111100', '10001111110', '10101111110'], ['00000111000', '01000111000', '01000111100', '01000111110', '01000111111', '01010111111'], ['00000011100', '00100011100', '00100011110', '00100011111', '10100011111', '10101011111'], ['00000001110', '00010001110', '00010001111', '10010001111', '11010001111', '11010101111'], ['00000000111', '00001000111', '10001000111', '11001000111', '11101000111', '11101010111'], ['10000000011', '10000100011', '11000100011', '11100100011', '11110100011', '11110101011'], ['11000000001', '11000010001', '11100010001', '11110010001', '11111010001', '11111010101'], ['10010000100', '10010100100', '11010100100', '11010110100', '11110110100', '11110111100'], ['01001000010', '01001010010', '01101010010', '01101011010', '01111011010', '01111011110'], ['00100100001', '00100101001', '00110101001', '00110101101', '00111101101', '00111101111'], ['10010010000', '10010010100', '10011010100', '10011010110', '10011110110', '10011110111'], ['01001001000', '01001001010', '01001101010', '01001101011', '01001111011', '11001111011'], ['00100100100', '00100100101', '00100110101', '10100110101', '10100111101', '11100111101'], ['00010010010', '10010010010', '10010011010', '11010011010', '11010011110', '11110011110'], ['00001001001', '01001001001', '01001001101', '01101001101', '01101001111', '01111001111'], ['10000100100', '10100100100', '10100100110', '10110100110', '10110100111', '10111100111'], ['01000010010', '01010010010', '01010010011', '01011010011', '11011010011', '11011110011'], ['00100001001', '00101001001', '10101001001', '10101101001', '11101101001', '11101111001'], ['10000010010', '10100010010', '10101010010', '10101110010', '11101110010', '11101110110'], ['01000001001', '01010001001', '01010101001', '01010111001', '01110111001', '01110111011'], ['10100000100', '10101000100', '10101010100', '10101011100', '10111011100', '10111011101'], ['01010000010', '01010100010', '01010101010', '01010101110', '01011101110', '11011101110'], ['00101000001', '00101010001', '00101010101', '00101010111', '00101110111', '01101110111'], ['10010100000', '10010101000', '10010101010', '10010101011', '10010111011', '10110111011'], ['01001010000', '01001010100', '01001010101', '11001010101', '11001011101', '11011011101'], ['00100101000', '00100101010', '10100101010', '11100101010', '11100101110', '11101101110'], ['00010010100', '00010010101', '01010010101', '01110010101', '01110010111', '01110110111'], ['00001001010', '10001001010', '10101001010', '10111001010', '10111001011', '10111011011'], ['00000100101', '01000100101', '01010100101', '01011100101', '11011100101', '11011101101'], ['11110000000', '11110000010', '11110000110', '11110001110'], ['01111000000', '01111000001', '01111000011', '01111000111'], ['00111100000', '10111100000', '10111100001', '10111100011'], ['00011110000', '01011110000', '11011110000', '11011110001'], ['00001111000', '00101111000', '01101111000', '11101111000'], ['00000111100', '00010111100', '00110111100', '01110111100'], ['00000011110', '00001011110', '00011011110', '00111011110'], ['00000001111', '00000101111', '00001101111', '00011101111'], ['10000000111', '10000010111', '10000110111', '10001110111'], ['11000000011', '11000001011', '11000011011', '11000111011'], ['11100000001', '11100000101', '11100001101', '11100011101'], ['00100110100', '01100110100', '01100110110', '11100110110'], ['00010011010', '00110011010', '00110011011', '01110011011'], ['00001001101', '00011001101', '10011001101', '10111001101'], ['10000100110', '10001100110', '11001100110', '11011100110'], ['01000010011', '01000110011', '01100110011', '01101110011'], ['10100001001', '10100011001', '10110011001', '10110111001'], ['11010000100', '11010001100', '11011001100', '11011011100'], ['01101000010', '01101000110', '01101100110', '01101101110'], ['00110100001', '00110100011', '00110110011', '00110110111'], ['10011010000', '10011010001', '10011011001', '10011011011'], ['01001101000', '11001101000', '11001101100', '11001101101'], ['01110001000', '01110001100', '11110001100', '11111001100'], ['00111000100', '00111000110', '01111000110', '01111100110'], ['00011100010', '00011100011', '00111100011', '00111110011'], ['00001110001', '10001110001', '10011110001', '10011111001'], ['10000111000', '11000111000', '11001111000', '11001111100'], ['01000011100', '01100011100', '01100111100', '01100111110'], ['00100001110', '00110001110', '00110011110', '00110011111'], ['00010000111', '00011000111', '00011001111', '10011001111'], ['10001000011', '10001100011', '10001100111', '11001100111'], ['11000100001', '11000110001', '11000110011', '11100110011'], ['11100010000', '11100011000', '11100011001', '11110011001'], ['11010000010', '11010010010', '11011010010', '11011011010'], ['01101000001', '01101001001', '01101101001', '01101101101'], ['10110100000', '10110100100', '10110110100', '10110110110'], ['01011010000', '01011010010', '01011011010', '01011011011'], ['00101101000', '00101101001', '00101101101', '10101101101'], ['00010110100', '10010110100', '10010110110', '11010110110'], ['00001011010', '01001011010', '01001011011', '01101011011'], ['00000101101', '00100101101', '10100101101', '10110101101'], ['10000010110', '10010010110', '11010010110', '11011010110'], ['01000001011', '01001001011', '01101001011', '01101101011'], ['10100000101', '10100100101', '10110100101', '10110110101'], ['11101000000', '11101010000', '11101010100', '11101110100'], ['01110100000', '01110101000', '01110101010', '01110111010'], ['00111010000', '00111010100', '00111010101', '00111011101'], ['00011101000', '00011101010', '10011101010', '10011101110'], ['00001110100', '00001110101', '01001110101', '01001110111'], ['00000111010', '10000111010', '10100111010', '10100111011'], ['00000011101', '01000011101', '01010011101', '11010011101'], ['10000001110', '10100001110', '10101001110', '11101001110'], ['01000000111', '01010000111', '01010100111', '01110100111'], ['10100000011', '10101000011', '10101010011', '10111010011'], ['11010000001', '11010100001', '11010101001', '11011101001'], ['10000101100', '11000101100', '11010101100', '11110101100'], ['01000010110', '01100010110', '01101010110', '01111010110'], ['00100001011', '00110001011', '00110101011', '00111101011'], ['10010000101', '10011000101', '10011010101', '10011110101'], ['11001000010', '11001100010', '11001101010', '11001111010'], ['01100100001', '01100110001', '01100110101', '01100111101'], ['10110010000', '10110011000', '10110011010', '10110011110'], ['01011001000', '01011001100', '01011001101', '01011001111'], ['00101100100', '00101100110', '10101100110', '10101100111'], ['00010110010', '00010110011', '01010110011', '11010110011'], ['00001011001', '10001011001', '10101011001', '11101011001'], ['11000110000', '11001110000', '11101110000', '11111110000'], ['01100011000', '01100111000', '01110111000', '01111111000'], ['00110001100', '00110011100', '00111011100', '00111111100'], ['00011000110', '00011001110', '00011101110', '00011111110'], ['00001100011', '00001100111', '00001110111', '00001111111'], ['10000110001', '10000110011', '10000111011', '10000111111'], ['11000011000', '11000011001', '11000011101', '11000011111'], ['01100001100', '11100001100', '11100001110', '11100001111'], ['00110000110', '01110000110', '01110000111', '11110000111'], ['00011000011', '00111000011', '10111000011', '11111000011'], ['10001100001', '10011100001', '11011100001', '11111100001'], ['10011100000', '10011100010', '11011100010', '11111100010'], ['01001110000', '01001110001', '01101110001', '01111110001'], ['00100111000', '10100111000', '10110111000', '10111111000'], ['00010011100', '01010011100', '01011011100', '01011111100'], ['00001001110', '00101001110', '00101101110', '00101111110'], ['00000100111', '00010100111', '00010110111', '00010111111'], ['10000010011', '10001010011', '10001011011', '10001011111'], ['11000001001', '11000101001', '11000101101', '11000101111'], ['11100000100', '11100010100', '11100010110', '11100010111'], ['01110000010', '01110001010', '01110001011', '11110001011'], ['00111000001', '00111000101', '10111000101', '11111000101'], ['10110000010', '10110010010', '10110110010', '11110110010'], ['01011000001', '01011001001', '01011011001', '01111011001'], ['10101100000', '10101100100', '10101101100', '10111101100'], ['01010110000', '01010110010', '01010110110', '01011110110'], ['00101011000', '00101011001', '00101011011', '00101111011'], ['00010101100', '10010101100', '10010101101', '10010111101'], ['00001010110', '01001010110', '11001010110', '11001011110'], ['00000101011', '00100101011', '01100101011', '01100101111'], ['10000010101', '10010010101', '10110010101', '10110010111'], ['11000001010', '11001001010', '11011001010', '11011001011'], ['01100000101', '01100100101', '01101100101', '11101100101'], ['11100100000', '11110100000', '11110110000', '11110111000'], ['01110010000', '01111010000', '01111011000', '01111011100'], ['00111001000', '00111101000', '00111101100', '00111101110'], ['00011100100', '00011110100', '00011110110', '00011110111'], ['00001110010', '00001111010', '00001111011', '10001111011'], ['00000111001', '00000111101', '10000111101', '11000111101'], ['10000011100', '10000011110', '11000011110', '11100011110'], ['01000001110', '01000001111', '01100001111', '01110001111'], ['00100000111', '10100000111', '10110000111', '10111000111'], ['10010000011', '11010000011', '11011000011', '11011100011'], ['11001000001', '11101000001', '11101100001', '11101110001'], ['10100000110', '11100000110', '11101000110', '11101010110'], ['01010000011', '01110000011', '01110100011', '01110101011'], ['10101000001', '10111000001', '10111010001', '10111010101'], ['11010100000', '11011100000', '11011101000', '11011101010'], ['01101010000', '01101110000', '01101110100', '01101110101'], ['00110101000', '00110111000', '00110111010', '10110111010'], ['00011010100', '00011011100', '00011011101', '01011011101'], ['00001101010', '00001101110', '10001101110', '10101101110'], ['00000110101', '00000110111', '01000110111', '01010110111'], ['10000011010', '10000011011', '10100011011', '10101011011'], ['01000001101', '11000001101', '11010001101', '11010101101'], ['10101001000', '11101001000', '11101101000', '11101101010'], ['01010100100', '01110100100', '01110110100', '01110110101'], ['00101010010', '00111010010', '00111011010', '10111011010'], ['00010101001', '00011101001', '00011101101', '01011101101'], ['10001010100', '10001110100', '10001110110', '10101110110'], ['01000101010', '01000111010', '01000111011', '01010111011'], ['00100010101', '00100011101', '10100011101', '10101011101'], ['10010001010', '10010001110', '11010001110', '11010101110'], ['01001000101', '01001000111', '01101000111', '01101010111'], ['10100100010', '10100100011', '10110100011', '10110101011'], ['01010010001', '11010010001', '11011010001', '11011010101'], ['10111000000', '10111010000', '10111010100', '11111010100'], ['01011100000', '01011101000', '01011101010', '01111101010'], ['00101110000', '00101110100', '00101110101', '00111110101'], ['00010111000', '00010111010', '10010111010', '10011111010'], ['00001011100', '00001011101', '01001011101', '01001111101'], ['00000101110', '10000101110', '10100101110', '10100111110'], ['00000010111', '01000010111', '01010010111', '01010011111'], ['10000001011', '10100001011', '10101001011', '10101001111'], ['11000000101', '11010000101', '11010100101', '11010100111'], ['11100000010', '11101000010', '11101010010', '11101010011'], ['01110000001', '01110100001', '01110101001', '11110101001'], ['01100010100', '01110010100', '01110011100', '11110011100'], ['00110001010', '00111001010', '00111001110', '01111001110'], ['00011000101', '00011100101', '00011100111', '00111100111'], ['10001100010', '10001110010', '10001110011', '10011110011'], ['01000110001', '01000111001', '11000111001', '11001111001'], ['10100011000', '10100011100', '11100011100', '11100111100'], ['01010001100', '01010001110', '01110001110', '01110011110'], ['00101000110', '00101000111', '00111000111', '00111001111'], ['00010100011', '10010100011', '10011100011', '10011100111'], ['10001010001', '11001010001', '11001110001', '11001110011'], ['11000101000', '11100101000', '11100111000', '11100111001'], ['01100100100', '01101100100', '01101101100', '11101101100'], ['00110010010', '00110110010', '00110110110', '01110110110'], ['00011001001', '00011011001', '00011011011', '00111011011'], ['10001100100', '10001101100', '10001101101', '10011101101'], ['01000110010', '01000110110', '11000110110', '11001110110'], ['00100011001', '00100011011', '01100011011', '01100111011'], ['10010001100', '10010001101', '10110001101', '10110011101'], ['01001000110', '11001000110', '11011000110', '11011001110'], ['00100100011', '01100100011', '01101100011', '01101100111'], ['10010010001', '10110010001', '10110110001', '10110110011'], ['11001001000', '11011001000', '11011011000', '11011011001'], ['11100100100', '11100110100'], ['01110010010', '01110011010'], ['00111001001', '00111001101'], ['10011100100', '10011100110'], ['01001110010', '01001110011'], ['00100111001', '10100111001'], ['10010011100', '11010011100'], ['01001001110', '01101001110'], ['00100100111', '00110100111'], ['10010010011', '10011010011'], ['11001001001', '11001101001'], ['11010001010', '11110001010'], ['01101000101', '01111000101'], ['10110100010', '10111100010'], ['01011010001', '01011110001'], ['10101101000', '10101111000'], ['01010110100', '01010111100'], ['00101011010', '00101011110'], ['00010101101', '00010101111'], ['10001010110', '10001010111'], ['01000101011', '11000101011'], ['10100010101', '11100010101'], ['01101001100', '11101001100'], ['00110100110', '01110100110'], ['00011010011', '00111010011'], ['10001101001', '10011101001'], ['11000110100', '11001110100'], ['01100011010', '01100111010'], ['00110001101', '00110011101'], ['10011000110', '10011001110'], ['01001100011', '01001100111'], ['10100110001', '10100110011'], ['11010011000', '11010011001'], ['11111000000', '11111100000'], ['01111100000', '01111110000'], ['00111110000', '00111111000'], ['00011111000', '00011111100'], ['00001111100', '00001111110'], ['00000111110', '00000111111'], ['00000011111', '10000011111'], ['10000001111', '11000001111'], ['11000000111', '11100000111'], ['11100000011', '11110000011'], ['11110000001', '11111000001'], ['11010101000', '11110101000'], ['01101010100', '01111010100'], ['00110101010', '00111101010'], ['00011010101', '00011110101'], ['10001101010', '10001111010'], ['01000110101', '01000111101'], ['10100011010', '10100011110'], ['01010001101', '01010001111'], ['10101000110', '10101000111'], ['01010100011', '11010100011'], ['10101010001', '11101010001'], ['11100100010', '11110100010'], ['01110010001', '01111010001'], ['10111001000', '10111101000'], ['01011100100', '01011110100'], ['00101110010', '00101111010'], ['00010111001', '00010111101'], ['10001011100', '10001011110'], ['01000101110', '01000101111'], ['00100010111', '10100010111'], ['10010001011', '11010001011'], ['11001000101', '11101000101'], ['10100101100', '11100101100'], ['01010010110', '01110010110'], ['00101001011', '00111001011'], ['10010100101', '10011100101'], ['11001010010', '11001110010'], ['01100101001', '01100111001'], ['10110010100', '10110011100'], ['01011001010', '01011001110'], ['00101100101', '00101100111'], ['10010110010', '10010110011'], ['01001011001', '11001011001'], ['11010010100', '11011010100'], ['01101001010', '01101101010'], ['00110100101', '00110110101'], ['10011010010', '10011011010'], ['01001101001', '01001101101'], ['10100110100', '10100110110'], ['01010011010', '01010011011'], ['00101001101', '10101001101'], ['10010100110', '11010100110'], ['01001010011', '01101010011'], ['10100101001', '10110101001'], ['11110000100', '11110100100'], ['01111000010', '01111010010'], ['00111100001', '00111101001'], ['10011110000', '10011110100'], ['01001111000', '01001111010'], ['00100111100', '00100111101'], ['00010011110', '10010011110'], ['00001001111', '01001001111'], ['10000100111', '10100100111'], ['11000010011', '11010010011'], ['11100001001', '11101001001'], ['11000011010', '11100011010'], ['01100001101', '01110001101'], ['10110000110', '10111000110'], ['01011000011', '01011100011'], ['10101100001', '10101110001'], ['11010110000', '11010111000'], ['01101011000', '01101011100'], ['00110101100', '00110101110'], ['00011010110', '00011010111'], ['00001101011', '10001101011'], ['10000110101', '11000110101'], ['11011000010', '11111000010'], ['01101100001', '01111100001'], ['10110110000', '10111110000'], ['01011011000', '01011111000'], ['00101101100', '00101111100'], ['00010110110', '00010111110'], ['00001011011', '00001011111'], ['10000101101', '10000101111'], ['11000010110', '11000010111'], ['01100001011', '11100001011'], ['10110000101', '11110000101'], ['11100001010', '11101001010'], ['01110000101', '01110100101'], ['10111000010', '10111010010'], ['01011100001', '01011101001'], ['10101110000', '10101110100'], ['01010111000', '01010111010'], ['00101011100', '00101011101'], ['00010101110', '10010101110'], ['00001010111', '01001010111'], ['10000101011', '10100101011'], ['11000010101', '11010010101']]]


==> anc/Q6_3_ortho.txt <==
[[['000000', '000010', '001010', '101010', '101011', '111011', '111111'], ['000100', '000101', '100101', '110101', '110111'], ['100000', '101000', '101001', '101101', '111101'], ['010000', '010100', '010110', '011110', '111110'], ['001000', '001100', '101100', '101110', '101111'], ['000001', '000011', '001011', '011011', '011111'], ['001001', '001101', '011101'], ['110000', '111000', '111010'], ['100010', '110010', '110011'], ['100001', '100011', '100111'], ['010001', '011001', '111001'], ['100100', '110100', '110110'], ['011000', '011100', '111100'], ['000110', '000111', '001111'], ['010010', '010011', '010111'], ['011010'], ['110001'], ['001110'], ['100110'], ['010101']], [['000000', '010000', '110000', '110010', '110110', '110111', '111111'], ['000001', '000101', '001101', '101101', '101111'], ['000010', '000110', '010110', '010111', '011111'], ['100000', '100001', '110001', '110011', '111011'], ['000100', '100100', '100110', '101110', '111110'], ['001000', '011000', '011001', '011101', '111101'], ['010010', '011010', '111010'], ['001001', '101001', '111001'], ['001010', '001011', '001111'], ['001100', '001110', '011110'], ['000011', '000111', '100111'], ['010100', '010101', '110101'], ['100010', '100011', '101011'], ['010001', '010011', '011011'], ['101000', '101100', '111100'], ['011100'], ['110100'], ['111000'], ['100101'], ['101010']], [['000000', '100000', '100010', '100110', '100111', '101111', '111111'], ['000100', '001100', '001101', '001111', '011111'], ['000010', '000011', '010011', '110011', '110111'], ['010000', '011000', '111000', '111001', '111011'], ['000001', '010001', '110001', '110101', '111101'], ['001000', '101000', '101010', '111010', '111110'], ['001010', '011010', '011110'], ['010010', '010110', '110110'], ['010100', '011100', '011101'], ['100001', '101001', '101011'], ['110000', '110100', '111100'], ['001001', '011001', '011011'], ['100100', '100101', '101101'], ['000110', '001110', '101110'], ['000101', '010101', '010111'], ['110010'], ['100011'], ['101100'], ['000111'], ['001011']]]


==> anc/Q7_4_ortho.txt <==
[[['0000000', '1000000', '1100000', '1110000', '1111000', '1111100', '1111110', '1111111'], ['0100000', '0110000', '0111000', '0111100', '0111110', '0111111'], ['0010000', '0011000', '0011100', '0011110', '0011111', '1011111'], ['0001000', '0001100', '0001110', '0001111', '1001111', '1101111'], ['0000100', '0000110', '0000111', '1000111', '1100111', '1110111'], ['0000010', '0000011', '1000011', '1100011', '1110011', '1111011'], ['0000001', '1000001', '1100001', '1110001', '1111001', '1111101'], ['1001000', '1101000', '1101100', '1101110'], ['0100100', '0110100', '0110110', '0110111'], ['0010010', '0011010', '0011011', '1011011'], ['0001001', '0001101', '1001101', '1101101'], ['1000100', '1000110', '1100110', '1110110'], ['0100010', '0100011', '0110011', '0111011'], ['0010001', '1010001', '1011001', '1011101'], ['1010000', '1011000', '1011100', '1011110'], ['0101000', '0101100', '0101110', '0101111'], ['0010100', '0010110', '0010111', '1010111'], ['0001010', '0001011', '1001011', '1101011'], ['0000101', '1000101', '1100101', '1110101'], ['1000010', '1100010', '1110010', '1111010'], ['0100001', '0110001', '0111001', '0111101'], ['1010100', '1010110'], ['0101010', '0101011'], ['0010101', '1010101'], ['1001010', '1101010'], ['0100101', '0110101'], ['1010010', '1011010'], ['0101001', '0101101'], ['1001100', '1001110'], ['0100110', '0100111'], ['0010011', '1010011'], ['1001001', '1101001'], ['1100100', '1110100'], ['0110010', '0111010'], ['0011001', '0011101']], [['0000000', '0000001', '0000011', '0000111', '0001111', '0011111', '0111111', '1111111'], ['1000000', '1000001', '1000011', '1000111', '1001111', '1011111'], ['0100000', '1100000', '1100001', '1100011', '1100111', '1101111'], ['0010000', '0110000', '1110000', '1110001', '1110011', '1110111'], ['0001000', '0011000', '0111000', '1111000', '1111001', '1111011'], ['0000100', '0001100', '0011100', '0111100', '1111100', '1111101'], ['0000010', '0000110', '0001110', '0011110', '0111110', '1111110'], ['0010001', '0010011', '0010111', '0110111'], ['1001000', '1001001', '1001011', '1011011'], ['0100100', '1100100', '1100101', '1101101'], ['0010010', '0110010', '1110010', '1110110'], ['0001001', '0011001', '0111001', '0111011'], ['1000100', '1001100', '1011100', '1011101'], ['0100010', '0100110', '0101110', '1101110'], ['0100001', '0100011', '0100111', '0101111'], ['1010000', '1010001', '1010011', '1010111'], ['0101000', '1101000', '1101001', '1101011'], ['0010100', '0110100', '1110100', '1110101'], ['0001010', '0011010', '0111010', '1111010'], ['0000101', '0001101', '0011101', '0111101'], ['1000010', '1000110', '1001110', '1011110'], ['0101001', '0101011'], ['1010100', '1010101'], ['0101010', '1101010'], ['0010101', '0110101'], ['1001010', '1011010'], ['0100101', '0101101'], ['1010010', '1010110'], ['0110001', '0110011'], ['1011000', '1011001'], ['0101100', '1101100'], ['0010110', '0110110'], ['0001011', '0011011'], ['1000101', '1001101'], ['1100010', '1100110']], [['0000000', '0100000', '0101000', '0101010', '0111010', '0111011', '1111011', '1111111'], ['0010000', '0010100', '0010101', '0011101', '1011101', '1111101'], ['0001000', '0001010', '1001010', '1001110', '1101110', '1111110'], ['0000100', '0000101', '0100101', '0100111', '0110111', '0111111'], ['0000010', '1000010', '1010010', '1010011', '1011011', '1011111'], ['0000001', '0100001', '0101001', '1101001', '1101101', '1101111'], ['1000000', '1010000', '1010100', '1110100', '1110110', '1110111'], ['0000011', '0100011', '0101011', '1101011'], ['1000001', '1010001', '1010101', '1110101'], ['1100000', '1101000', '1101010', '1111010'], ['0110000', '0110100', '0110101', '0111101'], ['0011000', '0011010', '1011010', '1011110'], ['0001100', '0001101', '0101101', '0101111'], ['0000110', '1000110', '1010110', '1010111'], ['0001001', '1001001', '1011001', '1111001'], ['1000100', '1100100', '1101100', '1111100'], ['0100010', '0110010', '0110110', '0111110'], ['0010001', '0011001', '0011011', '0011111'], ['1001000', '1001100', '1001101', '1001111'], ['0100100', '0100110', '1100110', '1100111'], ['0010010', '0010011', '0110011', '1110011'], ['0000111', '0010111'], ['1000011', '1001011'], ['1100001', '1100101'], ['1110000', '1110010'], ['0111000', '0111001'], ['0011100', '1011100'], ['0001110', '0101110'], ['0001011', '0001111'], ['1000101', '1000111'], ['1100010', '1100011'], ['0110001', '1110001'], ['1011000', '1111000'], ['0101100', '0111100'], ['0010110', '0011110']], [['0000000', '0000100', '1000100', '1000101', '1010101', '1010111', '1011111', '1111111'], ['0000010', '0100010', '1100010', '1101010', '1101011', '1101111'], ['0000001', '0010001', '0110001', '0110101', '1110101', '1110111'], ['1000000', '1001000', '1011000', '1011010', '1111010', '1111011'], ['0100000', '0100100', '0101100', '0101101', '0111101', '1111101'], ['0010000', '0010010', '0010110', '1010110', '1011110', '1111110'], ['0001000', '0001001', '0001011', '0101011', '0101111', '0111111'], ['0010100', '1010100', '1011100', '1111100'], ['0001010', '0101010', '0101110', '0111110'], ['0000101', '0010101', '0010111', '0011111'], ['1000010', '1001010', '1001011', '1001111'], ['0100001', '0100101', '1100101', '1100111'], ['1010000', '1010010', '1110010', '1110011'], ['0101000', '0101001', '0111001', '1111001'], ['0000110', '0100110', '0110110', '1110110'], ['0000011', '0010011', '0011011', '0111011'], ['1000001', '1001001', '1001101', '1011101'], ['1100000', '1100100', '1100110', '1101110'], ['0110000', '0110010', '0110011', '0110111'], ['0011000', '0011001', '1011001', '1011011'], ['0001100', '1001100', '1101100', '1101101'], ['1101000', '1111000'], ['0110100', '0111100'], ['0011010', '0011110'], ['0001101', '0001111'], ['1000110', '1000111'], ['0100011', '1100011'], ['1010001', '1110001'], ['1110000', '1110100'], ['0111000', '0111010'], ['0011100', '0011101'], ['0001110', '1001110'], ['0000111', '0100111'], ['1000011', '1010011'], ['1100001', '1101001']]]


==> anc/Q8_3_ortho.txt <==
[[['00000000', '00000001', '10000001', '10010001', '11010001', '11010101', '11010111', '11011111', '11111111'], ['00000010', '00000011', '00100011', '10100011', '10101011', '10101111', '10111111'], ['00000100', '00000110', '01000110', '01000111', '01010111', '01011111', '01111111'], ['00001000', '00001100', '10001100', '10001110', '10101110', '10111110', '11111110'], ['00010000', '00011000', '00011001', '00011101', '01011101', '01111101', '11111101'], ['00100000', '00110000', '00110010', '00111010', '10111010', '11111010', '11111011'], ['01000000', '01100000', '01100100', '01110100', '01110101', '11110101', '11110111'], ['10000000', '11000000', '11001000', '11101000', '11101010', '11101011', '11101111'], ['01000010', '01100010', '01100011', '11100011', '11100111'], ['10000100', '11000100', '11000110', '11000111', '11001111'], ['00001001', '10001001', '10001101', '10001111', '10011111'], ['00010010', '00010011', '00011011', '00011111', '00111111'], ['00100100', '00100110', '00110110', '00111110', '01111110'], ['01001000', '01001100', '01101100', '01111100', '11111100'], ['10010000', '10011000', '11011000', '11111000', '11111001'], ['00100001', '00110001', '10110001', '11110001', '11110011'], ['00001010', '01001010', '01001011', '01011011', '01111011'], ['00010100', '10010100', '10010110', '10110110', '11110110'], ['00101000', '00101001', '00101101', '01101101', '11101101'], ['01010000', '01010010', '01011010', '11011010', '11011011'], ['10100000', '10100100', '10110100', '10110101', '10110111'], ['01000001', '01001001', '01101001', '01101011', '01101111'], ['10000010', '10010010', '11010010', '11010110', '11011110'], ['00000101', '00100101', '10100101', '10101101', '10111101'], ['01000100', '01010100', '01010110', '01110110', '01110111'], ['10001000', '10101000', '10101100', '11101100', '11101110'], ['00010001', '01010001', '01011001', '11011001', '11011101'], ['00100010', '10100010', '10110010', '10110011', '10111011'], ['01000101', '01100101', '01100111'], ['10001010', '11001010', '11001110'], ['00010101', '10010101', '10011101'], ['00101010', '00101011', '00111011'], ['00000111', '00100111', '10100111'], ['00001110', '01001110', '01001111'], ['00011100', '10011100', '10011110'], ['00111000', '00111001', '00111101'], ['01110000', '01110010', '01111010'], ['11100000', '11100100', '11110100'], ['11000001', '11001001', '11101001'], ['10000011', '10010011', '11010011'], ['10100001', '10101001', '10111001'], ['01000011', '01010011', '01110011'], ['10000110', '10100110', '11100110'], ['00001101', '01001101', '11001101'], ['00011010', '10011010', '10011011'], ['00110100', '00110101', '00110111'], ['01101000', '01101010', '01101110'], ['11010000', '11010100', '11011100'], ['10110000', '11110000', '11110010'], ['01100001', '11100001', '11100101'], ['11000010', '11000011', '11001011'], ['10000101', '10000111', '10010111'], ['00001011', '00001111', '00101111'], ['00010110', '00011110', '01011110'], ['00101100', '00111100', '10111100'], ['01011000', '01111000', '01111001'], ['10001011'], ['00010111'], ['00101110'], ['01011100'], ['10111000'], ['01110001'], ['11100010'], ['11000101'], ['01100110'], ['11001100'], ['10011001'], ['00110011'], ['10101010'], ['01010101']], [['00000000', '01000000', '01000001', '01100001', '01100011', '01110011', '01111011', '01111111', '11111111'], ['10000000', '10000010', '11000010', '11000110', '11100110', '11110110', '11111110'], ['00000001', '00000101', '10000101', '10001101', '11001101', '11101101', '11111101'], ['00000010', '00001010', '00001011', '00011011', '10011011', '11011011', '11111011'], ['00000100', '00010100', '00010110', '00110110', '00110111', '10110111', '11110111'], ['00001000', '00101000', '00101100', '01101100', '01101110', '01101111', '11101111'], ['00010000', '01010000', '01011000', '11011000', '11011100', '11011110', '11011111'], ['00100000', '10100000', '10110000', '10110001', '10111001', '10111101', '10111111'], ['10000100', '10100100', '11100100', '11101100', '11111100'], ['00001001', '01001001', '11001001', '11011001', '11111001'], ['00010010', '10010010', '10010011', '10110011', '11110011'], ['00100100', '00100101', '00100111', '01100111', '11100111'], ['01001000', '01001010', '01001110', '11001110', '11001111'], ['10010000', '10010100', '10011100', '10011101', '10011111'], ['00100001', '00101001', '00111001', '00111011', '00111111'], ['01000010', '01010010', '01110010', '01110110', '01111110'], ['10000001', '10100001', '10100101', '10100111', '10101111'], ['00000011', '01000011', '01001011', '01001111', '01011111'], ['00000110', '10000110', '10010110', '10011110', '10111110'], ['00001100', '00001101', '00101101', '00111101', '01111101'], ['00011000', '00011010', '01011010', '01111010', '11111010'], ['00110000', '00110100', '10110100', '11110100', '11110101'], ['01100000', '01101000', '01101001', '11101001', '11101011'], ['11000000', '11010000', '11010010', '11010011', '11010111'], ['01000100', '01000101', '11000101', '11010101', '11011101'], ['10001000', '10001010', '10001011', '10101011', '10111011'], ['00010001', '00010101', '00010111', '01010111', '01110111'], ['00100010', '00101010', '00101110', '10101110', '11101110'], ['01010100', '01011100', '01011101'], ['10101000', '10111000', '10111010'], ['01010001', '01110001', '01110101'], ['10100010', '11100010', '11101010'], ['01000110', '01010110', '01011110'], ['10001100', '10101100', '10111100'], ['00011001', '01011001', '01111001'], ['00110010', '10110010', '11110010'], ['01100100', '01100101', '11100101'], ['11001000', '11001010', '11001011'], ['10010001', '10010101', '10010111'], ['00100011', '00101011', '00101111'], ['01100010', '01101010', '01101011'], ['11000100', '11010100', '11010110'], ['10001001', '10101001', '10101101'], ['00010011', '01010011', '01011011'], ['00100110', '10100110', '10110110'], ['01001100', '01001101', '01101101'], ['10011000', '10011010', '11011010'], ['00110001', '00110101', '10110101'], ['00000111', '00001111', '00011111'], ['00001110', '00011110', '00111110'], ['00011100', '00111100', '01111100'], ['00111000', '01111000', '11111000'], ['01110000', '11110000', '11110001'], ['11100000', '11100001', '11100011'], ['11000001', '11000011', '11000111'], ['10000011', '10000111', '10001111'], ['10001110'], ['00011101'], ['00111010'], ['01110100'], ['11101000'], ['11010001'], ['10100011'], ['01000111'], ['01100110'], ['11001100'], ['10011001'], ['00110011'], ['10101010'], ['01010101']], [['00000000', '00000100', '00100100', '10100100', '10101100', '10101110', '10101111', '11101111', '11111111'], ['00001000', '01001000', '01001001', '01011001', '01011101', '01011111', '11011111'], ['00010000', '10010000', '10010010', '10110010', '10111010', '10111110', '10111111'], ['00100000', '00100001', '00100101', '01100101', '01110101', '01111101', '01111111'], ['01000000', '01000010', '01001010', '11001010', '11101010', '11111010', '11111110'], ['10000000', '10000100', '10010100', '10010101', '11010101', '11110101', '11111101'], ['00000001', '00001001', '00101001', '00101011', '10101011', '11101011', '11111011'], ['00000010', '00010010', '01010010', '01010110', '01010111', '11010111', '11110111'], ['01000001', '01010001', '01010011', '11010011', '11011011'], ['10000010', '10100010', '10100110', '10100111', '10110111'], ['00000101', '01000101', '01001101', '01001111', '01101111'], ['00001010', '10001010', '10011010', '10011110', '11011110'], ['00010100', '00010101', '00110101', '00111101', '10111101'], ['00101000', '00101010', '01101010', '01111010', '01111011'], ['01010000', '01010100', '11010100', '11110100', '11110110'], ['10100000', '10101000', '10101001', '11101001', '11101101'], ['00001100', '01001100', '01011100', '01011110', '01111110'], ['00011000', '10011000', '10111000', '10111100', '11111100'], ['00110000', '00110001', '01110001', '01111001', '11111001'], ['01100000', '01100010', '11100010', '11110010', '11110011'], ['11000000', '11000100', '11000101', '11100101', '11100111'], ['10000001', '10001001', '10001011', '11001011', '11001111'], ['00000011', '00010011', '00010111', '10010111', '10011111'], ['00000110', '00100110', '00101110', '00101111', '00111111'], ['10001000', '11001000', '11001001', '11001101', '11011101'], ['00010001', '10010001', '10010011', '10011011', '10111011'], ['00100010', '00100011', '00100111', '00110111', '01110111'], ['01000100', '01000110', '01001110', '01101110', '11101110'], ['10001100', '10011100', '11011100'], ['00011001', '00111001', '10111001'], ['00110010', '01110010', '01110011'], ['01100100', '11100100', '11100110'], ['00010110', '10010110', '11010110'], ['00101100', '00101101', '10101101'], ['01011000', '01011010', '01011011'], ['10110000', '10110100', '10110110'], ['01100001', '01101001', '01101101'], ['11000010', '11010010', '11011010'], ['10000101', '10100101', '10110101'], ['00001011', '01001011', '01101011'], ['00000111', '10000111', '11000111'], ['00001110', '00001111', '10001111'], ['00011100', '00011110', '00011111'], ['00111000', '00111100', '00111110'], ['01110000', '01111000', '01111100'], ['11100000', '11110000', '11111000'], ['11000001', '11100001', '11110001'], ['10000011', '11000011', '11100011'], ['00001101', '10001101', '10011101'], ['00011010', '00011011', '00111011'], ['00110100', '00110110', '01110110'], ['01101000', '01101100', '11101100'], ['11010000', '11011000', '11011001'], ['10100001', '10110001', '10110011'], ['01000011', '01100011', '01100111'], ['10000110', '11000110', '11001110'], ['00111010'], ['01110100'], ['11101000'], ['11010001'], ['10100011'], ['01000111'], ['10001110'], ['00011101'], ['01100110'], ['11001100'], ['10011001'], ['00110011'], ['01010101'], ['10101010']]]


==> anc/Q9_3_ortho.txt <==
[[['001000001', '001100001', '101100001', '101100101', '101100111', '101110111'], ['010000001', '010000101', '110000101', '110100101', '110110101', '110110111'], ['010010000', '010011000', '011011000', '011011001', '111011001', '111011011'], ['000010010', '000110010', '000111010', '000111011', '100111011', '101111011'], ['000100100', '001100100', '001110100', '001110110', '001110111', '011110111'], ['000000101', '000001101', '000001111', '100001111', '101001111', '101011111'], ['000001000', '000001010', '000011010', '000011110', '000011111', '010011111', '010111111', '110111111'], ['000110000', '010110000', '010110100', '011110100', '011111100', '111111100'], ['000000001', '000001001', '010001001', '010001101', '011001101', '011011101', '111011101', '111111101'], ['000010100', '000110100', '000111100', '000111110', '100111110', '101111110'], ['011000000', '011000010', '011000011', '011001011', '011101011', '011101111'], ['000101000', '010101000', '010101001', '010101011', '010111011', '011111011'], ['100000001', '110000001', '110001001', '110001101', '111001101', '111001111'], ['100000100', '101000100', '101000110', '101100110', '101101110', '111101110'], ['001000000', '001100000', '011100000', '011100010', '011100011', '011110011', '111110011', '111110111'], ['000100000', '000100010', '000100011', '100100011', '100101011', '100101111', '101101111', '101111111'], ['010000000', '010001000', '010001100', '010001110', '010101110', '010111110', '110111110', '111111110'], ['000000100', '000001100', '000101100', '000101101', '000111101', '000111111', '001111111', '011111111'], ['000000010', '100000010', '110000010', '110100010', '110100011', '110101011', '111101011', '111101111'], ['000100001', '000110001', '000111001', '010111001', '011111001', '011111101'], ['001000010', '001100010', '001110010', '101110010', '111110010', '111110110'], ['000010000', '001010000', '001110000', '001110001', '101110001', '101111001', '111111001', '111111011'], ['000000011', '000001011', '010001011', '010001111', '110001111', '110101111'], ['000010001', '100010001', '110010001', '110010101', '110010111', '111010111'], ['001001000', '001001100', '001101100', '101101100', '111101100', '111101101'], ['010100000', '110100000', '111100000', '111110000', '111110001', '111110101'], ['100100000', '100100001', '110100001', '110110001', '110111001', '110111011'], ['001000100', '001000110', '001000111', '001010111', '001011111', '011011111'], ['101000000', '101000001', '111000001', '111100001', '111100011', '111100111'], ['010000010', '010001010', '011001010', '011101010', '111101010', '111111010'], ['000000000', '100000000', '110000000', '110000100', '110000110', '110010110', '110011110', '110011111', '111011111', '111111111'], ['000011000', '001011000', '001011010', '001111010', '001111110', '011111110'], ['000000110', '000010110', '100010110', '100011110', '100011111', '100111111'], ['010000100', '010010100', '010010110', '010011110', '011011110', '111011110'], ['100010101', '100010111'], ['000111000', '100111000', '110111000', '110111100'], ['001100011', '001110011'], ['100001100', '100001110', '110001110', '111001110'], ['000101011', '000101111'], ['110001000', '111001000', '111001010', '111001011'], ['001010010', '001010011', '101010011', '101010111'], ['001000101', '001100101', '001110101', '011110101'], ['001001010', '001001011', '001001111', '011001111'], ['000010101', '001010101', '011010101', '011010111'], ['111000010', '111010010'], ['101100100', '111100100'], ['100000110', '100000111', '110000111', '110100111'], ['000001110', '001001110', '001101110', '001101111'], ['000101010', '010101010', '110101010', '110101110'], ['101100010', '111100010'], ['101010001', '101011001'], ['011000110', '011100110'], ['110011000', '110011100'], ['000010011', '000011011', '001011011', '101011011'], ['010010001', '010011001', '010011101', '010111101'], ['001010110', '001011110'], ['000010111', '010010111'], ['011001001', '111001001'], ['011001100', '011001110'], ['010100010', '010110010', '011110010', '011110110'], ['010100011', '010110011'], ['110010000', '111010000', '111011000', '111011100'], ['010100001', '011100001', '011101001', '011101101'], ['100010100', '110010100', '111010100', '111110100'], ['110100100', '110100110'], ['000101110', '100101110'], ['010101100', '010111100'], ['100011001', '110011001'], ['010100101', '010101101'], ['101001001', '101101001'], ['010000011', '110000011', '111000011', '111010011'], ['100101000', '110101000', '110101100', '110101101'], ['001000011', '101000011', '101100011', '101110011'], ['011010010', '011010011'], ['001010100', '011010100', '011010110', '111010110'], ['010000110', '010000111', '011000111', '011100111'], ['100100100', '100110100', '110110100', '110110110'], ['100101010', '101101010'], ['000100110', '000110110', '010110110', '010110111'], ['101110000', '101110100'], ['100110001', '100111001'], ['010110001', '011110001'], ['011010000', '011110000', '011111000', '011111010'], ['110010010', '110010011'], ['001100110', '001100111'], ['101001000', '101001100', '101001110', '101011110'], ['011001000', '011101000', '011101100', '011101110'], ['100100101', '100100111'], ['010010010', '010010011', '010011011', '011011011'], ['101010100', '101010101'], ['101010010', '101010110'], ['000000111', '000100111', '000110111', '100110111'], ['100110010', '100111010'], ['001101000', '001111000', '001111100', '001111101'], ['011000100', '011100100', '011100101', '111100101'], ['001001101', '101001101'], ['011000101', '111000101'], ['100100010', '100100110', '100110110', '101110110'], ['010111000', '010111010'], ['100010010', '100011010', '110011010', '110111010'], ['101000010', '101001010', '101011010', '111011010'], ['100110000', '110110000', '110110010', '110110011'], ['100000101', '101000101', '101000111', '111000111'], ['100001010', '100001011', '101001011', '101101011'], ['010011010', '011011010'], ['010011100', '011011100'], ['001010001', '001011001', '001111001', '001111011'], ['101010000', '101011000', '101111000', '101111010'], ['001101010', '001101011'], ['001001001', '001101001', '001101101', '101101101'], ['010100100', '010100110', '010100111', '010101111'], ['110001010', '110001011'], ['100101100', '100111100'], ['101100000', '101101000', '111101000', '111111000'], ['000011100', '001011100', '001011101', '101011101'], ['110001100', '111001100'], ['000011001', '000011101', '100011101', '110011101'], ['100000011', '100010011', '100011011', '110011011'], ['000110011', '100110011'], ['100010000', '100011000', '100011100', '101011100', '101111100', '101111101'], ['000100101', '000110101', '100110101', '101110101'], ['000101001', '100101001', '110101001', '111101001'], ['100001000', '100001001', '100001101', '100101101', '100111101', '110111101'], ['111000000', '111000100', '111000110', '111100110'], ['011000001', '011010001', '111010001', '111010101'], ['010010101', '010110101']], [['000001001', '001001001', '001001011', '001011011', '001111011', '001111111'], ['000000011', '001000011', '001010011', '001010111', '011010111', '011110111'], ['100100000', '110100000', '110100100', '110100101', '110100111', '111100111'], ['100000000', '100000010', '101000010', '101010010', '101010011', '101011011', '101011111', '101111111'], ['000001010', '000001011', '100001011', '110001011', '111001011', '111011011'], ['100000001', '100000101', '110000101', '111000101', '111100101', '111101101'], ['011000000', '011001000', '011001010', '111001010', '111011010', '111011110'], ['000101000', '000101001', '000101011', '001101011', '001101111', '011101111'], ['000000110', '010000110', '010100110', '010101110', '110101110', '111101110'], ['010010000', '011010000', '011010010', '111010010', '111010011', '111110011'], ['010000001', '011000001', '011000011', '011010011', '011011011', '011111011'], ['000000000', '000000001', '000000101', '010000101', '010100101', '010100111', '010110111', '010111111', '011111111', '111111111'], ['000110000', '000110010', '100110010', '101110010', '101110110', '101110111'], ['100010000', '100010010', '100010110', '101010110', '101010111', '111010111'], ['000001000', '100001000', '100101000', '101101000', '101101010', '101111010', '101111011', '111111011'], ['000001100', '000001101', '001001101', '001011101', '001111101', '101111101'], ['000000100', '100000100', '100000110', '100100110', '100101110', '100111110', '100111111', '110111111'], ['010000100', '010100100', '010101100', '110101100', '110111100', '110111110'], ['001010000', '001010100', '001010101', '001110101', '101110101', '111110101'], ['001100000', '001110000', '001110100', '011110100', '011110110', '111110110'], ['101000000', '101100000', '101110000', '101111000', '101111100', '101111110'], ['010000000', '110000000', '110010000', '110110000', '110110100', '110110101', '110111101', '111111101'], ['000100001', '100100001', '101100001', '101101001', '101101011', '101101111'], ['010001000', '010101000', '010101010', '011101010', '011101011', '111101011'], ['000011000', '000011001', '000011011', '010011011', '010111011', '110111011'], ['001000100', '101000100', '101000101', '101010101', '111010101', '111011101'], ['000100100', '000110100', '100110100', '101110100', '111110100', '111111100'], ['000010000', '000010100', '100010100', '100010101', '100110101', '100110111', '110110111', '111110111'], ['000000010', '000010010', '010010010', '010011010', '010111010', '011111010', '011111110', '111111110'], ['000010001', '000010101', '010010101', '010011101', '011011101', '011111101'], ['000100000', '010100000', '010100001', '010101001', '110101001', '110101101', '110101111', '111101111'], ['000100010', '000101010', '100101010', '100111010', '110111010', '111111010'], ['010000010', '010000011', '010010011', '010010111', '010011111', '110011111'], ['001000000', '001000010', '001010010', '001010110', '011010110', '011011110', '011011111', '111011111'], ['011001001', '011001011'], ['001000111', '001001111'], ['010110000', '010111000', '010111100', '010111110'], ['100101001', '100101011'], ['001000110', '011000110', '011000111', '111000111'], ['000110001', '000110011', '000111011', '000111111'], ['000010110', '000110110', '100110110', '110110110'], ['001101100', '001101101'], ['100110000', '100111000', '100111001', '110111001'], ['001100001', '001110001', '001110011', '101110011'], ['001001100', '001001110', '011001110', '011101110'], ['110000110', '110100110'], ['000100110', '000100111', '001100111', '001110111'], ['000011100', '100011100', '100111100', '100111101'], ['100000011', '101000011', '101000111', '101100111'], ['000101100', '000101110', '000101111', '100101111'], ['101100100', '101100101'], ['001001010', '001011010', '101011010', '101011110'], ['011110000', '111110000'], ['100001001', '110001001', '110011001', '110011101'], ['010100011', '011100011'], ['110010010', '110010110'], ['001011000', '001011100', '001011110', '001011111'], ['000111100', '001111100'], ['010001010', '110001010', '110011010', '110011011'], ['110000011', '110000111'], ['011100100', '111100100'], ['101001100', '101011100'], ['110010100', '110010101'], ['011000100', '011001100', '011101100', '011111100'], ['100100100', '100101100', '101101100', '101101101'], ['000111001', '001111001'], ['100000111', '100001111'], ['011100001', '011110001'], ['011100000', '011101000', '111101000', '111101100'], ['010011000', '010011100', '110011100', '111011100'], ['000001110', '010001110', '010011110', '110011110'], ['100001010', '101001010', '101001110', '101101110'], ['100001100', '100001101', '101001101', '101011101'], ['010010001', '010110001', '010110011', '011110011'], ['001010001', '011010001', '011010101', '011110101'], ['111000000', '111010000', '111010001', '111011001'], ['000010011', '000010111', '100010111', '110010111'], ['000100101', '000101101', '010101101', '010101111'], ['110000010', '111000010', '111100010', '111110010'], ['100010011', '100110011'], ['101010001', '101110001'], ['001101010', '001101110'], ['000011101', '000111101'], ['110001000', '110011000', '111011000', '111111000'], ['000111000', '001111000', '011111000', '011111001'], ['000100011', '001100011', '101100011', '111100011'], ['110101000', '110111000'], ['110100001', '110100011'], ['001100100', '001100101', '011100101', '011101101'], ['010010100', '010110100', '010110101', '010111101'], ['100001110', '100011110'], ['011011000', '011011010'], ['101001000', '101011000', '101011001', '101111001'], ['010001100', '110001100', '110001110', '110001111'], ['000011010', '100011010', '100011011', '100111011'], ['000001111', '000011111'], ['100100010', '101100010', '101100110', '111100110'], ['111000001', '111000011'], ['000011110', '000111110'], ['100010001', '100110001', '110110001', '111110001'], ['100100101', '100101101'], ['000111010', '001111010'], ['001011001', '011011001'], ['100100011', '100100111'], ['111100000', '111100001'], ['010110010', '110110010'], ['111001000', '111001001'], ['001110010', '011110010'], ['010001101', '110001101'], ['000110101', '000110111'], ['011010100', '011011100'], ['010100010', '110100010', '110101010', '111101010'], ['000000111', '010000111', '010001111', '011001111'], ['110000001', '110010001', '110010011', '110110011'], ['001100010', '001100110', '001110110', '001111110'], ['010010110', '010110110'], ['101000110', '111000110'], ['110000100', '111000100', '111001100', '111001110'], ['100011000', '100011001', '100011101', '100011111'], ['010001001', '010001011', '010101011', '110101011'], ['001001000', '001101000', '001101001', '011101001', '111101001', '111111001'], ['001000001', '101000001', '101001001', '101001011', '101001111', '111001111'], ['010011001', '010111001'], ['011000010', '011100010', '011100110', '011100111'], ['101010000', '101010100', '111010100', '111010110'], ['001000101', '011000101', '011001101', '111001101']], [['100000000', '100000001', '100000011', '100001011', '100101011', '110101011', '110101111', '110111111'], ['000000001', '000100001', '000100101', '001100101', '001100111', '011100111', '011110111', '111110111'], ['000000100', '010000100', '010000110', '110000110', '111000110', '111000111', '111100111', '111101111'], ['000000000', '000000010', '001000010', '101000010', '101000011', '111000011', '111100011', '111110011', '111111011', '111111111'], ['000001000', '001001000', '011001000', '011011000', '011011100', '011111100', '011111110', '011111111'], ['010000000', '011000000', '011000001', '011000101', '011000111', '011010111', '111010111', '111011111'], ['000100000', '000110000', '000111000', '000111100', '010111100', '010111101', '011111101', '111111101'], ['000010000', '100010000', '110010000', '110010100', '110011100', '110011110', '111011110', '111111110'], ['001000000', '001000100', '001100100', '001101100', '001101110', '001111110', '001111111', '101111111'], ['000100011', '010100011', '010101011', '011101011'], ['000101001', '001101001', '001111001', '001111101'], ['001000001', '001001001', '011001001', '011011001', '011011011', '011011111'], ['001100010', '001101010', '101101010', '101101110'], ['111000100', '111010100'], ['001110001', '001110101'], ['000010100', '000010101', '000010111', '000011111', '100011111', '110011111'], ['000101000', '100101000', '100101001', '100111001', '100111011', '110111011'], ['100010001', '101010001', '101010101', '101110101'], ['000100100', '000100110', '100100110', '100100111', '101100111', '101101111'], ['100000100', '110000100', '110001100', '110101100', '111101100', '111111100'], ['000011001', '001011001', '001011011', '001011111'], ['000110100', '010110100', '110110100', '110111100'], ['000101010', '000101110', '000111110', '010111110'], ['001010000', '001010010', '001110010', '001111010', '011111010', '011111011'], ['111000010', '111001010'], ['011100001', '011100101'], ['100100000', '101100000', '101100010', '101100011', '101101011', '111101011'], ['000000110', '001000110', '001100110', '101100110', '101110110', '101111110'], ['010101000', '011101000', '011101001', '011111001'], ['100001100', '100101100', '100101101', '100101111'], ['010010101', '010010111'], ['010011001', '110011001'], ['110010010', '110110010'], ['010100001', '110100001', '111100001', '111110001'], ['110000000', '110000010', '110000011', '110001011', '110001111', '111001111'], ['100000010', '100010010', '100110010', '100110011', '101110011', '101111011'], ['010011010', '010011110'], ['100000110', '100010110', '100110110', '100110111'], ['100011000', '100011010', '101011010', '101011011'], ['101001000', '101001001', '111001001', '111101001'], ['000110001', '000110101', '010110101', '010110111'], ['100010100', '100110100', '100111100', '100111110'], ['010100101', '110100101'], ['000001100', '010001100', '010001101', '010101101', '110101101', '111101101'], ['000011011', '100011011'], ['100100100', '110100100', '111100100', '111100101'], ['010010100', '010011100', '010011101', '110011101'], ['001010110', '001110110'], ['000101100', '010101100', '011101100', '011101101'], ['001010100', '101010100', '101011100', '111011100'], ['001110100', '101110100'], ['010000101', '010000111', '110000111', '110010111'], ['000011100', '000011110', '001011110', '101011110'], ['010001000', '010001001', '010101001', '010111001', '110111001', '110111101'], ['100001110', '100001111'], ['001010011', '001110011'], ['000111010', '010111010'], ['010000010', '010010010', '010110010', '010110110', '110110110', '110110111'], ['011010010', '011110010'], ['001100001', '001100011', '001101011', '001111011'], ['010000001', '010010001', '110010001', '111010001', '111010011', '111011011'], ['001011000', '101011000', '111011000', '111011010'], ['100100001', '100100101', '101100101', '101101101'], ['011001010', '011001110'], ['101001100', '111001100'], ['100111000', '100111010'], ['000011010', '001011010', '011011010', '011011110'], ['100101010', '100101110'], ['000000101', '100000101', '100010101', '100011101', '101011101', '111011101'], ['110011000', '110011010'], ['111000000', '111100000', '111100010', '111101010'], ['100011100', '100011110'], ['010001010', '010001110', '010001111', '010011111'], ['001011100', '001111100'], ['110001001', '110101001'], ['101000110', '101010110'], ['010010011', '110010011'], ['101000001', '101000101', '101001101', '111001101'], ['110100000', '110100010', '110100110', '111100110'], ['101000100', '101100100', '101101100', '101111100'], ['000001010', '001001010', '001001110', '101001110', '111001110', '111101110'], ['111000001', '111000101'], ['100100010', '100100011', '110100011', '110100111'], ['000000011', '000000111', '001000111', '101000111', '101010111', '101011111'], ['010010000', '010110000', '010110001', '110110001', '110110101', '111110101'], ['101100001', '101110001'], ['000011101', '001011101'], ['000011000', '010011000', '010111000', '011111000', '111111000', '111111001'], ['111001000', '111101000'], ['110110000', '110111000'], ['000001110', '000001111', '000101111', '010101111'], ['011000010', '011000110', '011010110', '011110110'], ['000010001', '001010001', '001010101', '001010111', '001110111', '101110111'], ['001111000', '101111000'], ['000111001', '000111101'], ['100001001', '100011001', '101011001', '111011001'], ['011000100', '011010100', '011010101', '011011101'], ['000001001', '000001011', '000101011', '000111011', '010111011', '010111111'], ['011000011', '011100011'], ['000010011', '000110011', '010110011', '110110011'], ['010000011', '010001011', '010011011', '110011011'], ['100010011', '101010011'], ['100001101', '110001101'], ['000001101', '000101101', '001101101', '001101111'], ['000100111', '010100111'], ['101001010', '101001011'], ['001000101', '001001101', '001001111', '101001111'], ['100110000', '100110001', '100110101', '100111101'], ['001100000', '001101000', '101101000', '101101001', '101111001', '101111101'], ['011100000', '011110000', '011110001', '011110101'], ['100001010', '110001010', '110001110', '110101110'], ['000100010', '000110010', '000110110', '000110111', '000111111', '100111111'], ['001000011', '001001011', '011001011', '111001011'], ['111010000', '111110000'], ['100000111', '100010111'], ['011010000', '011010001', '011010011', '011110011'], ['001001100', '011001100', '011001101', '011001111'], ['101000000', '101010000', '101010010', '111010010', '111110010', '111111010'], ['100001000', '110001000', '110101000', '110101010', '110111010', '110111110'], ['110000001', '110000101', '110010101', '111010101'], ['010101010', '010101110'], ['000010010', '000010110', '010010110', '110010110', '111010110', '111110110'], ['001110000', '101110000', '101110010', '101111010'], ['010100100', '011100100', '011110100', '111110100'], ['011100010', '011101010'], ['010100000', '010100010', '010100110', '011100110', '011101110', '011101111']]]


==> anc/Q9_4_edge.txt <==
[[['000000000', '001000000', '011000000', '011000001', '011010001', '111010001', '111110001', '111110011', '111111011', '111111111'], ['010000000', '110000000', '110000010', '110100010', '110100011', '111100011', '111100111', '111110111'], ['100000000', '100000001', '100000101', '101000101', '101000111', '111000111', '111001111', '111101111'], ['000000001', '000000011', '000001011', '010001011', '010001111', '110001111', '110011111', '111011111'], ['000000010', '000000110', '000010110', '100010110', '100011110', '100011111', '100111111', '110111111'], ['000000100', '000001100', '000101100', '000101101', '000111101', '000111111', '001111111', '101111111'], ['000001000', '000011000', '001011000', '001011010', '001111010', '001111110', '011111110', '011111111'], ['000010000', '000110000', '010110000', '010110100', '011110100', '011111100', '111111100', '111111110'], ['000100000', '001100000', '101100000', '101101000', '111101000', '111111000', '111111001', '111111101'], ['100001000', '110001000', '111001000', '111001010', '111001011', '111011011'], ['000010001', '100010001', '110010001', '110010101', '110010111', '110110111'], ['000100010', '000100011', '100100011', '100101011', '100101111', '101101111'], ['001000100', '001000110', '001000111', '001010111', '001011111', '011011111'], ['010001000', '010001100', '010001110', '010101110', '010111110', '110111110'], ['100010000', '100011000', '100011100', '101011100', '101111100', '101111101'], ['000100001', '000110001', '000111001', '010111001', '011111001', '011111011'], ['001000010', '001100010', '001110010', '101110010', '111110010', '111110110'], ['010000100', '011000100', '011100100', '011100101', '111100101', '111101101'], ['000000101', '000001101', '000001111', '100001111', '101001111', '101011111'], ['000001010', '000011010', '000011110', '000011111', '010011111', '010111111'], ['000010100', '000110100', '000111100', '000111110', '100111110', '101111110'], ['000101000', '001101000', '001111000', '001111100', '001111101', '011111101'], ['001010000', '011010000', '011110000', '011111000', '011111010', '111111010'], ['010100000', '110100000', '111100000', '111110000', '111110100', '111110101'], ['101000000', '101000001', '111000001', '111100001', '111101001', '111101011'], ['010000001', '010000011', '110000011', '111000011', '111010011', '111010111'], ['100000010', '100000110', '100000111', '110000111', '110100111', '110101111'], ['000001001', '000011001', '000011101', '100011101', '110011101', '110111101'], ['000010010', '000110010', '000111010', '000111011', '100111011', '101111011'], ['000100100', '001100100', '001110100', '001110110', '001110111', '011110111'], ['001001000', '011001000', '011101000', '011101100', '011101110', '111101110'], ['010010000', '110010000', '111010000', '111011000', '111011100', '111011101'], ['100100000', '100100001', '110100001', '110110001', '110111001', '110111011'], ['001000001', '001000011', '101000011', '101100011', '101110011', '101110111'], ['010000010', '010000110', '010000111', '011000111', '011100111', '011101111'], ['100000100', '100001100', '100001110', '110001110', '111001110', '111011110'], ['010000101', '110000101', '110100101', '110110101'], ['100001010', '100001011', '101001011', '101101011'], ['000010101', '000010111', '010010111', '011010111'], ['000101010', '000101110', '100101110', '110101110'], ['001010100', '001011100', '001011101', '101011101'], ['010101000', '010111000', '010111010', '010111011'], ['101010000', '101110000', '101110100', '101110110'], ['010100001', '011100001', '011101001', '011101101'], ['101000010', '111000010', '111010010', '111011010'], ['111000000', '111000100', '111000110', '111100110'], ['110000001', '110001001', '110001101', '111001101'], ['100000011', '100010011', '100011011', '110011011'], ['000000111', '000100111', '000110111', '100110111'], ['000001110', '001001110', '001101110', '001101111'], ['000011100', '010011100', '011011100', '011011110'], ['000111000', '100111000', '110111000', '110111100'], ['001110000', '001110001', '101110001', '101111001'], ['011100000', '011100010', '011100011', '011110011'], ['011000010', '011000011', '011001011', '011101011'], ['110000100', '110000110', '110010110', '111010110'], ['100001001', '100001101', '100101101', '110101101'], ['000010011', '000011011', '001011011', '101011011'], ['000100110', '000110110', '010110110', '010110111'], ['001001100', '001101100', '101101100', '101101110'], ['010011000', '011011000', '011011001', '011011101'], ['100110000', '110110000', '110110010', '110111010'], ['001100001', '101100001', '101100101', '101110101'], ['001001010', '001001011', '001001111', '011001111'], ['010010100', '010010110', '010011110', '110011110'], ['100101000', '100101100', '100111100', '100111101'], ['001010001', '001011001', '001111001', '001111011'], ['010100010', '010110010', '011110010', '011110110'], ['101000100', '101100100', '111100100', '111101100'], ['010001001', '011001001', '111001001', '111011001'], ['100010010', '110010010', '110010011', '110110011'], ['000100101', '100100101', '100100111', '101100111'], ['001010010', '001010011', '101010011', '101010111'], ['010100100', '010100110', '010100111', '010101111'], ['101001000', '101001100', '101001110', '101011110'], ['010010001', '010011001', '010011101', '010111101'], ['100100010', '100110010', '100111010', '101111010'], ['001000101', '001100101', '001110101', '011110101'], ['010001010', '011001010', '011101010', '111101010'], ['100010100', '110010100', '111010100', '111010101'], ['000101001', '100101001', '110101001', '110101011'], ['010010010', '011010010', '011010011', '011011011'], ['100100100', '110100100', '110100110', '110110110'], ['001001001', '101001001', '101001101', '101101101'], ['010010011', '010011011'], ['100100110', '100110110'], ['001001101', '001101101'], ['010011010', '011011010'], ['100110100', '110110100'], ['001101001', '101101001'], ['001010110', '001011110'], ['010101100', '010111100'], ['101011000', '101111000'], ['010110001', '011110001'], ['101100010', '111100010'], ['011000101', '111000101'], ['110001010', '110001011'], ['100010101', '100010111'], ['000101011', '000101111'], ['010101001', '010101011'], ['101010010', '101010110'], ['010100101', '010101101'], ['101001010', '101011010'], ['010010101', '010110101'], ['100101010', '101101010'], ['001010101', '011010101'], ['010101010', '110101010'], ['101010100', '101010101'], ['100110001', '100111001'], ['001100011', '001110011'], ['011000110', '011100110'], ['110001100', '111001100'], ['100011001', '110011001'], ['000110011', '100110011'], ['001100110', '001100111'], ['011001100', '011001110'], ['110011000', '110011100'], ['010100011', '010110011'], ['101000110', '101100110'], ['010001101', '011001101'], ['100011010', '110011010'], ['000110101', '100110101'], ['001101010', '001101011'], ['011010100', '011010110'], ['110101000', '110101100'], ['101010001', '101011001']], [['000000000', '000001000', '000101000', '010101000', '010101100', '010101101', '011101101', '111101101', '111101111', '111111111'], ['000010000', '001010000', '101010000', '101011000', '101011010', '111011010', '111011011', '111011111'], ['000100000', '010100000', '010100001', '010110001', '010110101', '110110101', '110110111', '110111111'], ['001000000', '101000000', '101000010', '101100010', '101101010', '101101011', '101101111', '101111111'], ['010000000', '010000001', '010000101', '011000101', '011010101', '011010111', '011011111', '011111111'], ['100000000', '100000010', '100001010', '110001010', '110101010', '110101110', '110111110', '111111110'], ['000000001', '000000101', '000010101', '100010101', '101010101', '101011101', '101111101', '111111101'], ['000000010', '000001010', '000101010', '000101011', '010101011', '010111011', '011111011', '111111011'], ['000000100', '000010100', '001010100', '001010110', '101010110', '101110110', '111110110', '111110111'], ['000000011', '010000011', '010000111', '010010111', '010110111', '011110111'], ['000000110', '100000110', '100001110', '100101110', '101101110', '111101110'], ['000001100', '000001101', '000011101', '001011101', '011011101', '111011101'], ['000011000', '000011010', '000111010', '010111010', '110111010', '110111011'], ['000110000', '000110100', '001110100', '101110100', '101110101', '101110111'], ['001100000', '001101000', '011101000', '011101001', '011101011', '011101111'], ['011000000', '011010000', '111010000', '111010010', '111010110', '111011110'], ['110000000', '110100000', '110100001', '110100101', '110101101', '110111101'], ['100000001', '101000001', '101000011', '101001011', '101011011', '101111011'], ['010010000', '010010001', '011010001', '011110001', '111110001', '111110101'], ['100100000', '100100010', '110100010', '111100010', '111100011', '111101011'], ['001000001', '001000101', '101000101', '111000101', '111000111', '111010111'], ['010000010', '010001010', '010001011', '110001011', '110001111', '110101111'], ['100000100', '100010100', '100010110', '100010111', '100011111', '101011111'], ['000001001', '000101001', '000101101', '000101111', '000111111', '010111111'], ['000010010', '001010010', '001011010', '001011110', '001111110', '101111110'], ['000100100', '010100100', '010110100', '010111100', '011111100', '011111101'], ['001001000', '101001000', '101101000', '101111000', '111111000', '111111010'], ['100001000', '100001001', '100101001', '100101101', '100101111', '100111111'], ['000010001', '000010011', '001010011', '001011011', '001011111', '001111111'], ['000100010', '000100110', '010100110', '010110110', '010111110', '011111110'], ['001000100', '001001100', '101001100', '101101100', '101111100', '111111100'], ['010001000', '010011000', '010011001', '011011001', '011111001', '111111001'], ['100010000', '100110000', '100110010', '110110010', '111110010', '111110011'], ['000100001', '001100001', '001100101', '101100101', '111100101', '111100111'], ['001000010', '011000010', '011001010', '011001011', '111001011', '111001111'], ['010000100', '110000100', '110010100', '110010110', '110010111', '110011111'], ['011100000', '011110000', '011110100', '011110101'], ['111000000', '111100000', '111101000', '111101010'], ['110000001', '111000001', '111010001', '111010101'], ['100000011', '110000011', '110100011', '110101011'], ['000000111', '100000111', '101000111', '101010111'], ['000001110', '000001111', '010001111', '010101111'], ['000011100', '000011110', '100011110', '101011110'], ['000111000', '000111100', '000111101', '010111101'], ['001110000', '001111000', '001111010', '101111010'], ['001011000', '011011000', '111011000', '111011001'], ['010110000', '110110000', '110110001', '110110011'], ['101100000', '101100001', '101100011', '101100111'], ['011000001', '011000011', '011000111', '011001111'], ['110000010', '110000110', '110001110', '110011110'], ['100000101', '100001101', '100011101', '100111101'], ['000001011', '000011011', '000111011', '001111011'], ['000010110', '000110110', '001110110', '011110110'], ['000101100', '001101100', '011101100', '111101100'], ['100001100', '100011100', '110011100', '110011101'], ['000011001', '000111001', '100111001', '100111011'], ['000110010', '001110010', '001110011', '001110111'], ['001100100', '011100100', '011100110', '011101110'], ['011001000', '111001000', '111001100', '111011100'], ['110010000', '110010001', '110011001', '110111001'], ['100100001', '100100011', '100110011', '101110011'], ['001000011', '001000111', '001100111', '011100111'], ['010000110', '010001110', '011001110', '111001110'], ['100101000', '110101000', '110101001', '111101001'], ['001010001', '101010001', '101010011', '111010011'], ['010100010', '010100011', '010100111', '110100111'], ['101000100', '101000110', '101001110', '101001111'], ['010001001', '010001101', '010011101', '010011111'], ['100010010', '100011010', '100111010', '100111110'], ['000100101', '000110101', '001110101', '001111101'], ['001001010', '001101010', '011101010', '011111010'], ['010010100', '011010100', '111010100', '111110100'], ['010001100', '010011100', '010011110', '011011110'], ['100011000', '100111000', '100111100', '110111100'], ['000110001', '001110001', '001111001', '101111001'], ['001100010', '011100010', '011110010', '011110011'], ['011000100', '111000100', '111100100', '111100110'], ['110001000', '110001001', '111001001', '111001101'], ['100010001', '100010011', '110010011', '110011011'], ['000100011', '000100111', '100100111', '100110111'], ['001000110', '001001110', '001001111', '001101111'], ['010010010', '010011010', '010011011', '011011011'], ['100100100', '100110100', '100110110', '110110110'], ['001001001', '001101001', '001101101', '101101101'], ['011010010', '011011010'], ['110100100', '110110100'], ['101001001', '101101001'], ['010010011', '011010011'], ['100100110', '110100110'], ['001001101', '101001101'], ['001100011', '011100011'], ['011000110', '111000110'], ['110001100', '110001101'], ['100011001', '100011011'], ['000110011', '000110111'], ['001100110', '001101110'], ['011001100', '011011100'], ['110011000', '110111000'], ['100110001', '101110001'], ['111000010', '111000011'], ['110000101', '110000111'], ['100001011', '100001111'], ['000010111', '000011111'], ['000101110', '000111110'], ['001011100', '001111100'], ['010111000', '011111000'], ['101110000', '111110000'], ['011100001', '111100001'], ['101010010', '101110010'], ['010100101', '011100101'], ['101001010', '111001010'], ['010010101', '110010101'], ['100101010', '100101011'], ['001010101', '001010111'], ['010101010', '010101110'], ['101010100', '101011100'], ['010101001', '010111001'], ['010010110', '011010110'], ['100101100', '110101100'], ['001011001', '101011001'], ['010110010', '010110011'], ['101100100', '101100110'], ['011001001', '011001101'], ['110010010', '110011010'], ['100100101', '100110101'], ['001001011', '001101011']], [['000000000', '010000000', '010000010', '010000011', '010010011', '010010111', '010011111', '110011111', '110111111', '111111111'], ['100000000', '100000100', '100000110', '100100110', '100101110', '100111110', '100111111', '101111111'], ['000000001', '000001001', '000001101', '001001101', '001011101', '001111101', '001111111', '011111111'], ['000000010', '000010010', '000011010', '010011010', '010111010', '011111010', '011111110', '111111110'], ['000000100', '000100100', '000110100', '100110100', '101110100', '111110100', '111111100', '111111101'], ['000001000', '001001000', '001101000', '001101001', '011101001', '111101001', '111111001', '111111011'], ['000010000', '010010000', '011010000', '011010010', '111010010', '111010011', '111110011', '111110111'], ['000100000', '100100000', '110100000', '110100100', '110100101', '110100111', '111100111', '111101111'], ['001000000', '001000001', '101000001', '101001001', '101001011', '101001111', '111001111', '111011111'], ['110000000', '110010000', '110010100', '110010101', '110110101', '110111101'], ['100000001', '100100001', '100101001', '100101011', '101101011', '101111011'], ['000000011', '001000011', '001010011', '001010111', '011010111', '011110111'], ['000000110', '010000110', '010100110', '010101110', '110101110', '111101110'], ['000001100', '100001100', '101001100', '101011100', '101011101', '111011101'], ['000011000', '000011001', '010011001', '010111001', '010111011', '110111011'], ['000110000', '000110010', '100110010', '101110010', '101110110', '101110111'], ['001100000', '001100100', '001100101', '011100101', '011101101', '011101111'], ['011000000', '011001000', '011001010', '111001010', '111011010', '111011110'], ['001010000', '001010100', '001010101', '001110101', '101110101', '111110101'], ['010100000', '010101000', '010101010', '011101010', '011101011', '111101011'], ['101000000', '101010000', '101010100', '111010100', '111010110', '111010111'], ['010000001', '010100001', '010101001', '110101001', '110101101', '110101111'], ['100000010', '101000010', '101010010', '101010011', '101011011', '101011111'], ['000000101', '010000101', '010100101', '010100111', '010110111', '010111111'], ['000001010', '100001010', '101001010', '101001110', '101101110', '101111110'], ['000010100', '000010101', '010010101', '010011101', '011011101', '011111101'], ['000101000', '000101010', '100101010', '100111010', '110111010', '111111010'], ['000010001', '010010001', '010110001', '010110011', '011110011', '011111011'], ['000100010', '100100010', '101100010', '101100110', '111100110', '111110110'], ['001000100', '001000101', '011000101', '011001101', '111001101', '111101101'], ['010001000', '010001010', '110001010', '110011010', '110011011', '111011011'], ['100010000', '100010100', '100010101', '100110101', '100110111', '110110111'], ['000100001', '000101001', '000101011', '001101011', '001101111', '101101111'], ['001000010', '001010010', '001010110', '011010110', '011011110', '011011111'], ['010000100', '010100100', '010101100', '110101100', '110111100', '110111110'], ['100001000', '101001000', '101011000', '101011001', '101111001', '101111101'], ['100001001', '110001001', '110011001', '110011101'], ['000010011', '100010011', '100110011', '100111011'], ['000100110', '000100111', '001100111', '001110111'], ['001001100', '001001110', '011001110', '011101110'], ['010011000', '010011100', '110011100', '111011100'], ['100110000', '100111000', '100111001', '110111001'], ['001100001', '001110001', '001110011', '101110011'], ['011000010', '011100010', '011100110', '011100111'], ['110000100', '111000100', '111001100', '111001110'], ['000011100', '000011101', '000111101', '100111101'], ['000111000', '000111010', '001111010', '001111011'], ['001110000', '001110100', '011110100', '011110110'], ['011100000', '011101000', '111101000', '111101100'], ['111000000', '111010000', '111010001', '111011001'], ['110000001', '110100001', '110100011', '110110011'], ['100000011', '101000011', '101000111', '101100111'], ['000000111', '010000111', '010001111', '011001111'], ['000001110', '100001110', '100011110', '110011110'], ['000100101', '000101101', '010101101', '010101111'], ['001001010', '001011010', '101011010', '101011110'], ['010010100', '010110100', '010110101', '010111101'], ['100101000', '101101000', '101101010', '101111010'], ['001010001', '011010001', '011010101', '011110101'], ['010100010', '110100010', '110101010', '111101010'], ['101000100', '101000101', '101010101', '111010101'], ['010001001', '010001011', '010101011', '110101011'], ['100010010', '100010110', '101010110', '101010111'], ['110001000', '110011000', '111011000', '111111000'], ['100010001', '100110001', '110110001', '111110001'], ['000100011', '001100011', '101100011', '111100011'], ['001000110', '011000110', '011000111', '111000111'], ['010001100', '110001100', '110001110', '110001111'], ['100011000', '100011001', '100011101', '100011111'], ['000110001', '000110011', '000111011', '000111111'], ['001100010', '001100110', '001110110', '001111110'], ['011000100', '011001100', '011101100', '011111100'], ['010110000', '010111000', '010111100', '010111110'], ['101100000', '101110000', '101111000', '101111100'], ['011000001', '011100001', '011110001', '011111001'], ['110000010', '111000010', '111100010', '111110010'], ['100000101', '110000101', '111000101', '111100101'], ['000001011', '100001011', '110001011', '111001011'], ['000010110', '000010111', '100010111', '110010111'], ['000101100', '000101110', '000101111', '100101111'], ['001011000', '001011100', '001011110', '001011111'], ['010010010', '110010010', '110010110', '110110110'], ['100100100', '100100101', '100101101', '101101101'], ['001001001', '001001011', '001011011', '011011011'], ['010010110', '010110110'], ['100101100', '101101100'], ['001011001', '011011001'], ['010110010', '110110010'], ['101100100', '101100101'], ['011001001', '011001011'], ['010001110', '010011110'], ['100011100', '100111100'], ['000111001', '001111001'], ['001110010', '011110010'], ['011100100', '111100100'], ['111001000', '111001001'], ['110010001', '110010011'], ['100100011', '100100111'], ['001000111', '001001111'], ['010100011', '011100011'], ['101000110', '111000110'], ['010001101', '110001101'], ['100011010', '100011011'], ['000110101', '000110111'], ['001101010', '001101110'], ['011010100', '011011100'], ['110101000', '110111000'], ['101010001', '101110001'], ['100001101', '101001101'], ['000011011', '010011011'], ['000110110', '100110110'], ['001101100', '001101101'], ['011011000', '011011010'], ['110110000', '110110100'], ['101100001', '101101001'], ['011000011', '011010011'], ['110000110', '110100110'], ['011110000', '111110000'], ['111100000', '111100001'], ['111000001', '111000011'], ['110000011', '110000111'], ['100000111', '100001111'], ['000001111', '000011111'], ['000011110', '000111110'], ['000111100', '001111100'], ['001111000', '011111000']], [['000000000', '000000001', '010000001', '010001001', '110001001', '110101001', '110111001', '110111101', '111111101', '111111111'], ['000000010', '100000010', '100010010', '100010011', '101010011', '101110011', '101111011', '111111011'], ['000000100', '000000101', '000100101', '000100111', '010100111', '011100111', '011110111', '111110111'], ['000001000', '000001010', '001001010', '001001110', '101001110', '111001110', '111101110', '111101111'], ['000010000', '000010100', '010010100', '010011100', '010011101', '110011101', '111011101', '111011111'], ['000100000', '000101000', '100101000', '100111000', '100111010', '100111011', '110111011', '110111111'], ['001000000', '001010000', '001010001', '001110001', '001110101', '001110111', '101110111', '101111111'], ['010000000', '010100000', '010100010', '011100010', '011101010', '011101110', '011101111', '011111111'], ['100000000', '101000000', '101000100', '111000100', '111010100', '111011100', '111011110', '111111110'], ['010000010', '110000010', '110001010', '110001110', '110101110', '110101111'], ['100000100', '100000101', '100010101', '100011101', '101011101', '101011111'], ['000001001', '000001011', '000101011', '000111011', '010111011', '010111111'], ['000010010', '000010110', '001010110', '001110110', '101110110', '101111110'], ['000100100', '000101100', '010101100', '011101100', '011101101', '011111101'], ['001001000', '001011000', '101011000', '111011000', '111011010', '111111010'], ['010010000', '010110000', '010110001', '110110001', '110110101', '111110101'], ['100100000', '101100000', '101100010', '101100011', '101101011', '111101011'], ['001000001', '011000001', '011000101', '011000111', '011010111', '111010111'], ['000000110', '001000110', '101000110', '101010110', '111010110', '111110110'], ['000001100', '010001100', '010001101', '010101101', '110101101', '111101101'], ['000011000', '100011000', '100011010', '101011010', '101011011', '111011011'], ['000110000', '000110001', '000110101', '010110101', '010110111', '110110111'], ['001100000', '001100010', '001101010', '101101010', '101101110', '101101111'], ['011000000', '011000100', '011010100', '011010101', '011011101', '011011111'], ['110000000', '110001000', '110101000', '110101010', '110111010', '110111110'], ['100000001', '100010001', '101010001', '101010101', '101110101', '101111101'], ['000000011', '000100011', '010100011', '010101011', '011101011', '011111011'], ['010000100', '010000110', '110000110', '111000110', '111000111', '111100111'], ['100001000', '100001100', '100001101', '110001101', '110001111', '111001111'], ['000010001', '000011001', '000011011', '100011011', '100011111', '110011111'], ['000100010', '000110010', '000110110', '000110111', '000111111', '100111111'], ['001000100', '001100100', '001101100', '001101110', '001111110', '001111111'], ['010001000', '011001000', '011011000', '011011100', '011111100', '011111110'], ['100010000', '110010000', '110110000', '110111000', '111111000', '111111100'], ['000100001', '100100001', '101100001', '101110001', '111110001', '111111001'], ['001000010', '001000011', '011000011', '011100011', '111100011', '111110011'], ['010010001', '110010001', '111010001', '111010011'], ['100100010', '100100011', '110100011', '110100111'], ['001000101', '001000111', '101000111', '101001111'], ['010001010', '010001110', '010001111', '010011111'], ['100010100', '100011100', '100011110', '100111110'], ['000101001', '000111001', '000111101', '001111101'], ['001010010', '001110010', '001111010', '011111010'], ['010100100', '011100100', '011110100', '111110100'], ['101001000', '111001000', '111101000', '111101001'], ['000000111', '000010111', '001010111', '101010111'], ['000001110', '000101110', '010101110', '010101111'], ['000011100', '001011100', '101011100', '101011110'], ['000111000', '010111000', '010111001', '010111101'], ['001110000', '101110000', '101110010', '101111010'], ['011100000', '011100001', '011100101', '011110101'], ['111000000', '111000010', '111001010', '111101010'], ['110000001', '110000101', '110010101', '111010101'], ['100000011', '100001011', '100101011', '110101011'], ['001101000', '101101000', '101101001', '101111001'], ['011010000', '011010001', '011010011', '011110011'], ['110100000', '110100010', '110100110', '111100110'], ['101000001', '101000101', '101001101', '111001101'], ['010000011', '010001011', '010011011', '110011011'], ['100000110', '100010110', '100110110', '100110111'], ['000001101', '000101101', '001101101', '001101111'], ['000011010', '001011010', '011011010', '011011110'], ['000110100', '010110100', '110110100', '110111100'], ['100001001', '100011001', '101011001', '111011001'], ['000010011', '000110011', '010110011', '110110011'], ['000100110', '001100110', '101100110', '101100111'], ['001001100', '011001100', '011001101', '011001111'], ['010011000', '110011000', '110011010', '110011110'], ['100110000', '100110001', '100110101', '100111101'], ['001100001', '001100011', '001101011', '001111011'], ['011000010', '011000110', '011010110', '011110110'], ['110000100', '110001100', '110101100', '111101100'], ['100001010', '100001110', '100001111', '100101111'], ['000010101', '000011101', '000011111', '001011111'], ['000101010', '000111010', '000111110', '010111110'], ['001010100', '001110100', '001111100', '101111100'], ['010101000', '011101000', '011111000', '011111001'], ['101010000', '111010000', '111110000', '111110010'], ['010100001', '110100001', '111100001', '111100101'], ['101000010', '101000011', '111000011', '111001011'], ['010000101', '010000111', '110000111', '110010111'], ['010010010', '010110010', '010110110', '110110110'], ['100100100', '101100100', '101101100', '101101101'], ['001001001', '011001001', '011011001', '011011011'], ['110010010', '110110010'], ['100100101', '101100101'], ['001001011', '011001011'], ['010010110', '110010110'], ['100101100', '100101101'], ['001011001', '001011011'], ['000011110', '001011110'], ['000111100', '010111100'], ['001111000', '101111000'], ['011110000', '011110001'], ['111100000', '111100010'], ['111000001', '111000101'], ['110000011', '110001011'], ['100000111', '100010111'], ['000001111', '000101111'], ['101001010', '101001011'], ['010010101', '010010111'], ['100101010', '100101110'], ['001010101', '001011101'], ['010101010', '010111010'], ['101010100', '101110100'], ['010101001', '011101001'], ['101010010', '111010010'], ['010100101', '110100101'], ['100110100', '100111100'], ['001101001', '001111001'], ['011010010', '011110010'], ['110100100', '111100100'], ['101001001', '111001001'], ['010010011', '110010011'], ['100100110', '100100111'], ['001001101', '001001111'], ['010011010', '010011110'], ['010011001', '110011001'], ['100110010', '100110011'], ['001100101', '001100111'], ['011001010', '011001110'], ['110010100', '110011100'], ['100101001', '100111001'], ['001010011', '001110011'], ['010100110', '011100110'], ['101001100', '111001100']]]


==> anc/verify.py <==
import itertools
from scipy.special import binom
from sys import argv
from ast import literal_eval
from os import path

# We use the following variable names:
#  n for the dimension of the cube
#  F for a family of SCDs
#  D for an SCD
#  C for a chain

def is_symmetric_chain(C):
    if len(C) == 0:
        print("empty chains are not allowed")
        return False
    n = len(C[0])

    # test if all vertices are bitstrings
    for v in C:
        for b in v:
            if b not in [0, 1]:
                print("bitstring representation of vertex is corrupted")
                return False

    # test if all bitstrings have the same length
    for v in C:
        if len(v) != n:
            print("vertex of wrong length")
            return False

    # test if consecutive vertices along the chain differ in a single bit
    for i in range(1, len(C)):
        diff = 0
        for j in range(len(C[0])):
            if C[i][j] < C[i - 1][j]:
                print("chain is not level-increasing")
                return False
            else:
                diff += C[i][j] - C[i - 1][j]
        if diff != 1:
            print("chain is not saturated")
            return False

    # test if start and end vertex lie on symmetric levels
    k = (n + 1 - len(C)) / 2
    if sum(C[0]) != k or sum(C[-1]) != n - k:
        print("chain is not symmetric")
        return False

    return True

def is_scd(D, n):
    if len(D[0][0]) != n:
        print("SCD has wrong dimension")
        return False
    if len(D) == 0:
        print("SCD must not be empty")
        return False

    # test if all chains are symmetric
    for C in D:
        if not is_symmetric_chain(C):
            return False

    # test if the chains cover the entire cube
    vertices = set().union(*D)
    for v in itertools.product([0, 1], repeat=n):
        if v not in vertices:
            print("chains do not cover the entire cube")
            return False

    # test if the number of chains is correct. As the chains cover the entire
    # cube, this implies disjointness.
    if len(D) != binom(n, n // 2):
        print("chains are not disjoint")
        return False

    return True

def are_scds(F,n):
    # test if all SCDs in the family are indeed SCDs in the n-cube
    for D in F:
        if not is_scd(D, n):
            return False

    return True

def is_edge_disjoint_family(F, n):
  
    # test edge-disjointness between any pair of SCDs
    for D1, D2 in itertools.combinations(F, 2):
        for C1 in D1:
            for C2 in D2:
                for i in range(1, len(C1)):
                    if C1[i - 1] in C2 and C1[i] in C2:
                        print(C1, C2)
                        print("chains are not edge-disjoint")
                        return False

    return True

def is_almost_orthogonal_family(F, n):

    # test almost-orthogonality
    for D1, D2 in itertools.combinations(F, 2):
        for C1 in D1:
            for C2 in D2:
                intersection = (set(C1) - {tuple([0] * n)}) & set(C2)
                if len(intersection) > 1:
                    print("chains are not almost-orthogonal")
                    return False

    return True

def is_good_family(F, n):
    # if n is odd, test if union of all edges of 2-element chains is unicyclic
    if n == 1:
        return True
    if n % 2 == 1:
        adj = {}
        for v in itertools.permutations([0] * ((n + 1) // 2) + [1] * ((n - 1) // 2)):
            adj[v] = []
        for v in itertools.permutations([0] * ((n - 1) // 2) + [1] * ((n + 1) // 2)):
            adj[v] = []
        for D in F:
            for C in D:
                if len(C) == 2:
                    adj[C[0]].append(C[1])
                    adj[C[1]].append(C[0])
        return is_unicyclic(adj)
	# if n is even, check if all length 1 chains are distinct
	# (goodness is not defined and visited for even dimensions in our paper, but in Spink's paper)
    else:
        for Da, Db in itertools.combinations(F, 2):
            for Ca in Da:
                if len(Ca) == 1 and Ca in Db:
                    print("SCDs have colliding 1-element chains")
                    return False

        return True

def is_unicyclic(adj):
    visited = {v: False for v in adj}

    # test whether connected component is unicyclic via depth-first-search
    def is_unicyclic_component(v):
        cycle = False
        visited[v] = True
        stack = [(v, w) for w in adj[v]]
        while stack:
            v, w = stack.pop()
            if visited[w]:
                if not cycle:
                    stack.remove((w, v))
                    cycle = True
                else:
                    return False
            else:
                visited[w] = True
                stack.extend([(w, x) for x in adj[w] if x != v])
        return True

    # test all connected components
    for v in adj:
        if not visited[v]:
            if not is_unicyclic_component(v):
                print("graph of 2-element chains is not unicyclic")
                return False

    return True

def complementary_chains(C1, C2):
    if len(C1) != len(C2):
        return False

    for i in range(len(C1)):
        for j in range(len(C1[i])):
            if C1[i][j] + C2[-1 - i][j] != 1:
                return False

    return True

def complementary_scds(D1, D2):
    if len(D1) != len(D2):
        return False

    for C1 in D1:
        found_compl_chain = False
        for C2 in D2:
            if complementary_chains(C1, C2):
                found_compl_chain = True
                break
        if not found_compl_chain:
            return False

    return True

def check_scds(path_to_file, check_ortho, check_edge, check_compl):
    with open(path_to_file) as file:
        line = file.readline()
		# read entire family of SCDs from the file
        F = literal_eval(line)
        F = [[[tuple([int(b) for b in v]) for v in C] for C in D] for D in F]

        n = len(F[0][0][0])
        k = len(F)
        print ("dimension:", n)
        print ("number of SCDs:", k)

        print("All decompositions are SCDs: ", end="")
        print(are_scds(F,n))

        if check_ortho:
            print("SCDs are almost-orthogonal: ", end="")
            print(is_almost_orthogonal_family(F, n))
            print("SCDs are good: ", end="")
            print(is_good_family(F, n))

        if check_edge:
            print("SCDs are edge-disjoint: ", end="")
            print(is_edge_disjoint_family(F, n))

        if check_compl:
            print("complementary pairs:")
            compl = False
            for i in range(k):
                for j in range(i + 1, k):
                    if complementary_scds(F[i], F[j]):
                        print("SCDs", i + 1, "and", j + 1, "are complementary")
                        compl = True
            if not compl:
                print("None")

def help():
    print("verification tool for almost-orthogonal and edge-disjoint SCDs")
    print("usage: python3 verify.py file")

if __name__ == "__main__":
    if len(argv) < 2:
        help()
        exit()

    path_to_file = path.abspath(argv[1])

    check_scds(path_to_file, True, True, True)

